Loop group methods for the non-abelian Hodge correspondence on a 4-punctured sphere

The non-abelian Hodge correspondence is a real analytic map between the moduli space of stable Higgs bundles and the deRham moduli space of irreducible flat connections mediated by solutions to the self-duality equations. In this paper we construct self-duality solutions for strongly parabolic $\mathfrak{sl}(2,\mathbb C)$ Higgs fields on a $4$-punctured sphere with parabolic weights $t \sim 0$ using complex analytic methods. We identify the rescaled limit hyper-K\"ahler moduli space $\mathcal M_t$ at $t=0$ to be the completion of the nilpotent orbit in $\mathfrak{sl}(2, \mathbb C)$ modulo a $\mathbb Z_2\times\mathbb Z_2$ action, equipped with the Eguchi-Hanson metric. Our methods and computations are based on the twistor approach to the self-duality equations using Deligne and Simpson's $\lambda$-connections interpretation. By construction we can compute the Taylor expansions of the holomorphic symplectic form $\varpi_t$ on $\mathcal M_t$ at $t=0$ which turn out to have closed form expressions in terms of multiple polylogarithms (MPLs). The geometric properties of $\mathcal M_t$ lead to some identities of certain MPLs which we believe deserve further investigations.

==> SD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    513020,      13838]
NotebookOptionsPosition[    468865,      13124]
NotebookOutlinePosition[    469357,      13142]
CellTagsIndexPosition[    469314,      13139]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Loop Group Methods for the Non-Abelian Hodge Correspondence on a 4-Punctured \
Sphere\
\>", "Title",
 CellChangeTimes->{{3.8776825483334846`*^9, 3.877682555698997*^9}, {
  3.877789830983074*^9, 3.877789835004614*^9}, {3.951870519189967*^9, 
  3.951870525916789*^9}, {3.951870654554758*^9, 3.951870682469507*^9}},
 TextAlignment->Center,ExpressionUUID->"66ed6b61-6e94-41f4-bb05-6c02ff15160c"],

Cell[TextData[{
 "This files documents the computations in Section 6 of the paper ",
 StyleBox["Loop group methods for the non-abelian Hodge correspondence on a \
4-punctured sphere",
  FontSlant->"Italic"],
 ", by Lynn Heller, Sebastian Heller & Martin Traizet. Equations numbers \
refer to the paper."
}], "Text",
 CellChangeTimes->{{3.879852465973017*^9, 3.879852559308632*^9}, {
  3.879852772980896*^9, 
  3.8798527768085337`*^9}},ExpressionUUID->"42ec0a7e-6ed5-4b0c-9119-\
533afbb6cfd7"],

Cell[CellGroupData[{

Cell["\[CapitalOmega] - integrals", "Section",
 CellChangeTimes->{{3.87768120982757*^9, 3.877681213080615*^9}, {
  3.8776815459864273`*^9, 
  3.877681573992716*^9}},ExpressionUUID->"28d55375-c18b-4d6d-8cd1-\
84a9c0ec0a4b"],

Cell["\<\
Omega[{i1,...ik}] denotes \[CapitalOmega]_{i1,...,ik}(1)
Theta[{i1,...,ik}] denotes \[CapitalOmega]_{i1,...,ik}(i)\
\>", "Text",
 CellChangeTimes->{{3.877679789361795*^9, 3.877679832260886*^9}, {
  3.8776811407067227`*^9, 3.877681159428336*^9}, {3.8776815837856007`*^9, 
  3.877681617696979*^9}},ExpressionUUID->"528b867e-8e14-4366-8072-\
7fea292a41a4"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "tau", ",", "omega", ",", "a", ",", "b", ",", "c", ",", "x", ",", "y", ",", 
   "m", ",", "P", ",", "Q"}], "]"}]], "Input",
 CellChangeTimes->{{3.879924066559488*^9, 3.879924135216357*^9}, {
  3.879924167264508*^9, 3.879924167991867*^9}, {3.8799242010586233`*^9, 
  3.879924204452341*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"0662c5a1-6aef-4a5f-a4b3-4a7b95db918e"],

Cell[CellGroupData[{

Cell["Some elementary \[CapitalOmega]-integrals", "Subsection",
 CellChangeTimes->{{3.877682249733296*^9, 
  3.877682277582643*^9}},ExpressionUUID->"75aa7202-4ed5-457f-bbfc-\
34005d342d04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"elementaryOmega", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", " ", 
     RowBox[{"I", " ", "Pi"}]}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"-", " ", "I"}], " ", "Pi"}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "i_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", "i", "}"}], "]"}], "^", "2"}], "/", "2"}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "i_", ",", "i_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", "i", "}"}], "]"}], "^", "3"}], "/", "6"}]}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "i_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", "i", "}"}], "]"}], "^", "2"}], "/", "2"}]}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "i_", ",", "i_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", "i", "}"}], "]"}], "^", "3"}], "/", "6"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.877682283075248*^9, 3.877682289251812*^9}, {
  3.877682392929727*^9, 3.877682434179821*^9}, {3.879765615782782*^9, 
  3.879765630521974*^9}, {3.8797658967999477`*^9, 3.879765897687578*^9}, {
  3.8797659462169657`*^9, 3.8797659485685463`*^9}, {3.879840225622774*^9, 
  3.879840226716294*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"8139a9dc-fd61-46ba-926f-16a0c5d068d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "i_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Omega", "[", 
       RowBox[{"{", "i", "}"}], "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "i_", ",", "i_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Omega", "[", 
       RowBox[{"{", "i", "}"}], "]"}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "i_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Theta", "[", 
       RowBox[{"{", "i", "}"}], "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "i_", ",", "i_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Theta", "[", 
       RowBox[{"{", "i", "}"}], "]"}], "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.877682435141149*^9, 3.877787962869548*^9, 
  3.879148751118064*^9, 3.879151370062739*^9, 3.879328045356173*^9, 
  3.879417927108561*^9, 3.879740862954143*^9, 3.879752176708243*^9, 
  3.8797656412159243`*^9, 3.879765903146536*^9, 3.879765949260122*^9, 
  3.879824174597968*^9, 3.879840231890911*^9, 3.879852591577331*^9, 
  3.879852734905178*^9, 3.87992397246233*^9, 3.879924140719103*^9, 
  3.879924178620832*^9, 3.8799242099835453`*^9, 3.951592490553382*^9, 
  3.951769612437085*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"3a57eb53-0868-43ae-ba76-36b0bb3bf43d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Explicit formulas in the case p=Exp[i Pi/4] from the appendix of [20] by \
Steven Charlton\
\>", "Subsection",
 CellChangeTimes->{{3.877681231441369*^9, 
  3.877681248435641*^9}},ExpressionUUID->"f86c536f-d374-47fd-aa67-\
4de6f72727b4"],

Cell["\<\
log[2] =Log[2] is kept formal to avoid pointless simplifications by \
Mathematica\
\>", "Text",
 CellChangeTimes->{{3.879151781936549*^9, 3.879151936832158*^9}, {
  3.879824188581723*^9, 
  3.879824207948642*^9}},ExpressionUUID->"8819c8d2-771d-40b7-88b9-\
baea6f2ac983"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"explicitOmega", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
      RowBox[{"log", "[", "2", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "12"]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "3"]}], "12"]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"log", "[", "2", "]"}], "2"]}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"log", "[", "2", "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"log", "[", "2", "]"}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"log", "[", "2", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"log", "[", "2", "]"}]}], "+", 
      RowBox[{
       FractionBox["13", "8"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"log", "[", "2", "]"}]}], "-", 
      RowBox[{
       FractionBox["5", "8"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"zeta", "[", "3", "]"}]}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.855650518656981*^9, 3.85565052980561*^9}, {
   3.861506293759235*^9, 3.861506294372864*^9}, 3.861506896767419*^9, {
   3.8775830680667577`*^9, 3.877583097318074*^9}, {3.877679537887535*^9, 
   3.877679546780937*^9}, {3.87915095291506*^9, 3.8791509999738607`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"17e7144f-b25c-47d7-8bcb-b17f96dcb633"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]", " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"]}], "12"]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"]}], "12"]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"log", "[", "2", "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"log", "[", "2", "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"log", "[", "2", "]"}]}], "+", 
     RowBox[{
      FractionBox["13", "8"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"zeta", "[", "3", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"log", "[", "2", "]"}]}], "-", 
     RowBox[{
      FractionBox["5", "8"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"zeta", "[", "3", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.877679549866075*^9, 3.87778796289573*^9, 
  3.879148751302926*^9, 3.879151000592675*^9, 3.879151370110633*^9, 
  3.87932804554151*^9, 3.8794179272062063`*^9, 3.879740863167682*^9, 
  3.879752176894325*^9, 3.879824174675579*^9, 3.879852591645735*^9, 
  3.879852735059747*^9, 3.879923972517131*^9, 3.8799241407391644`*^9, 
  3.879924178632153*^9, 3.879924210005257*^9, 3.951592490559269*^9, 
  3.9517696124412127`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"fe8fb2f3-f057-41be-9e25-9f44fc73e21a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplification of Theta integrals in case p=Exp[i Pi/4]", "Subsection",
 CellChangeTimes->{{3.877683640556956*^9, 3.877683703538975*^9}, {
  3.87778994575488*^9, 
  3.877789946173566*^9}},ExpressionUUID->"4f0b7ddd-b4c5-4c3f-b582-\
be3a9da5bf06"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tau", "[", "1", "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"tau", "[", "2", "]"}], "=", "3"}], ";", 
  RowBox[{
   RowBox[{"tau", "[", "3", "]"}], "=", "2"}], ";"}], "\n", 
 RowBox[{"explicitTheta", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"tau", "[", "i", "]"}]}], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"tau", "[", "i", "]"}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"tau", "[", "i", "]"}], "+", 
         RowBox[{"tau", "[", "j", "]"}]}], ")"}]}], 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tau", "[", "i", "]"}], ",", 
         RowBox[{"tau", "[", "j", "]"}]}], "}"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"tau", "[", "i", "]"}], "+", 
         RowBox[{"tau", "[", "j", "]"}], "+", 
         RowBox[{"tau", "[", "k", "]"}]}], ")"}]}], 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tau", "[", "i", "]"}], ",", 
         RowBox[{"tau", "[", "j", "]"}], ",", 
         RowBox[{"tau", "[", "k", "]"}]}], "}"}], "]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "}"}], "]"}], 
     "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"tau", "[", "i", "]"}], "+", 
         RowBox[{"tau", "[", "j", "]"}], "+", 
         RowBox[{"tau", "[", "k", "]"}], "+", 
         RowBox[{"tau", "[", "l", "]"}]}], ")"}]}], 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tau", "[", "i", "]"}], ",", 
         RowBox[{"tau", "[", "j", "]"}], ",", 
         RowBox[{"tau", "[", "k", "]"}], ",", 
         RowBox[{"tau", "[", "l", "]"}]}], "}"}], "]"}]}]}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.87768374683443*^9, 3.877683748890465*^9}, {
   3.877683792315352*^9, 3.877683792936387*^9}, {3.877683907469975*^9, 
   3.877683928048346*^9}, {3.877788022358687*^9, 3.877788068800616*^9}, 
   3.877788167817267*^9, 3.877788245790409*^9, {3.877788300137524*^9, 
   3.877788311245072*^9}, {3.877788368477562*^9, 3.877788410660366*^9}, {
   3.877788553777798*^9, 3.877788583578145*^9}, {3.877788648444982*^9, 
   3.877788667655142*^9}, {3.8777887394760227`*^9, 3.877788740465003*^9}, {
   3.87778877694016*^9, 3.877788800691237*^9}, {3.8777888606512947`*^9, 
   3.877788863126538*^9}, {3.8777889011833067`*^9, 3.877788994325386*^9}, {
   3.877789040880382*^9, 3.877789041544967*^9}, {3.877789073039276*^9, 
   3.8777892202339153`*^9}, {3.877789312194289*^9, 3.877789321514881*^9}, {
   3.87778942185079*^9, 3.877789423883547*^9}, {3.877789511788877*^9, 
   3.877789597170328*^9}, {3.87778963689107*^9, 3.877789655679255*^9}, {
   3.87778969721763*^9, 3.877789699533853*^9}, {3.879150435836074*^9, 
   3.879150487119286*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"c789ee3e-2c71-4d63-8a32-9d3248824dea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"tau", "[", "i", "]"}]], " ", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"tau", "[", "i", "]"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"tau", "[", "i", "]"}], "+", 
       RowBox[{"tau", "[", "j", "]"}]}]], " ", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tau", "[", "i", "]"}], ",", 
        RowBox[{"tau", "[", "j", "]"}]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"tau", "[", "i", "]"}], "+", 
       RowBox[{"tau", "[", "j", "]"}], "+", 
       RowBox[{"tau", "[", "k", "]"}]}]], " ", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tau", "[", "i", "]"}], ",", 
        RowBox[{"tau", "[", "j", "]"}], ",", 
        RowBox[{"tau", "[", "k", "]"}]}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "}"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"tau", "[", "i", "]"}], "+", 
       RowBox[{"tau", "[", "j", "]"}], "+", 
       RowBox[{"tau", "[", "k", "]"}], "+", 
       RowBox[{"tau", "[", "l", "]"}]}]], " ", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tau", "[", "i", "]"}], ",", 
        RowBox[{"tau", "[", "j", "]"}], ",", 
        RowBox[{"tau", "[", "k", "]"}], ",", 
        RowBox[{"tau", "[", "l", "]"}]}], "}"}], "]"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.87778897792724*^9, 3.877788995185752*^9}, {
   3.877789041923699*^9, 3.877789125784912*^9}, {3.877789199850544*^9, 
   3.877789222465472*^9}, 3.877789252960697*^9, 3.877789322417644*^9, 
   3.8777894242911797`*^9, 3.877789515585804*^9, 3.877789597912654*^9, {
   3.877789639217095*^9, 3.877789656622506*^9}, 3.877789714541348*^9, 
   3.877789934866118*^9, 3.879148751319541*^9, 3.879150488094244*^9, 
   3.879151370124436*^9, 3.879328045578343*^9, 3.879417927255008*^9, 
   3.8797408632189*^9, 3.879752176933603*^9, 3.879824174705028*^9, 
   3.8798525916665163`*^9, 3.87985273508355*^9, 3.879923972547515*^9, 
   3.879924140751296*^9, 3.879924178655088*^9, 3.879924210017547*^9, 
   3.951592490564071*^9, 3.951769612460258*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"3f2c0bfb-8f49-40d6-b03b-90d943f16ebb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical evaluation of Omega integrals", "Subsection",
 CellChangeTimes->{{3.877681365866176*^9, 3.877681422063255*^9}, {
  3.877681641635655*^9, 3.87768166049198*^9}, {3.879838267066068*^9, 
  3.879838285282797*^9}},ExpressionUUID->"7a0e0764-adc3-49e4-aa4c-\
7767e65c5d2d"],

Cell[TextData[{
 "The following file contains two substitution rules ",
 StyleBox["numOmega",
  FontSlant->"Italic"],
 " and ",
 StyleBox["numOmega2",
  FontSlant->"Italic"],
 " which contains all Omega and Theta values for respectively p=0.8 + 0.9 I \
and p=1.2 + 1.1 I and depth at most 3. Used to verify that some identities \
are true numerically. These values were computed using the built-in \
Multipolylog function in Maple. See Appendix of [20] on how to express \
Omega-integrals in term of Multipolylogs."
}], "Text",
 CellChangeTimes->{{3.879838032198148*^9, 3.879838133217119*^9}, {
  3.879838168130746*^9, 3.879838235648822*^9}, {3.879838297471472*^9, 
  3.8798383006033907`*^9}, {3.879847818641331*^9, 
  3.879847857821946*^9}},ExpressionUUID->"b0594cda-03a4-4151-8300-\
fc772afa1d76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", " ", "\"\<numOmega.txt\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.861789552730598*^9, 3.861789568265272*^9}, 
   3.877680015676313*^9, 3.877680047116547*^9, {3.877680418479347*^9, 
   3.877680444396303*^9}, {3.877680488977462*^9, 3.877680489788335*^9}, {
   3.877680638581299*^9, 3.877680671501977*^9}, {3.877680702263936*^9, 
   3.877680747865889*^9}, 3.877680854029824*^9, {3.877680969575235*^9, 
   3.877681023664736*^9}, 3.877681432576584*^9, {3.879924631316526*^9, 
   3.879924704500269*^9}, {3.951769466251623*^9, 3.951769483693678*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"bd4aaa5f-0d0e-4a94-9dbd-9f7d4d502e0d"],

Cell[TextData[{
 "(You need to change the above path to wherever the companion file ",
 StyleBox["numOmega.txt",
  FontSlant->"Italic"],
 " is)"
}], "Text",
 CellChangeTimes->{{3.879778033125298*^9, 3.8797780434178243`*^9}, {
  3.87983799874891*^9, 3.879837999636518*^9}, {3.87985267452545*^9, 
  3.879852708858958*^9}},ExpressionUUID->"eeebc290-d4c8-449d-a52b-\
76d55dbc50c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", "1", "}"}], "]"}], 
    RowBox[{"Omega", "[", 
     RowBox[{"{", "2", "}"}], "]"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}]}], ")"}]}], "/.", 
  "numOmega"}]], "Input",
 CellChangeTimes->{{3.861506319819889*^9, 3.861506342401774*^9}, {
   3.861507262503105*^9, 3.861507275436301*^9}, {3.861508764225338*^9, 
   3.861508765420088*^9}, {3.861790556774633*^9, 3.861790561527761*^9}, {
   3.861795410903241*^9, 3.861795411624496*^9}, 3.87768082618052*^9, {
   3.879753301154675*^9, 3.879753342700961*^9}, {3.879836244608137*^9, 
   3.879836247046384*^9}, 3.879838021196335*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"db26ebf3-d0cd-4982-8f3d-b2271ff56b01"],

Cell[BoxData[
 RowBox[{"0``28.285925908090697", "+", 
  RowBox[{"0``28.26457096341038", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.861506344428012*^9, 3.861506493558757*^9, 3.861506632142329*^9, 
   3.8615069450061707`*^9, 3.861507158334626*^9, 3.86150722589569*^9, {
   3.861507264176749*^9, 3.861507276314717*^9}, {3.861507603241403*^9, 
   3.861507628281719*^9}, 3.861507868995324*^9, 3.861507901656577*^9, 
   3.861508008949643*^9, {3.861508760008238*^9, 3.8615087658087177`*^9}, 
   3.8615088174348717`*^9, 3.861544233721433*^9, 3.861686743551752*^9, 
   3.8616939971644087`*^9, 3.861713321709348*^9, {3.861790559452859*^9, 
   3.861790562021594*^9}, {3.861795406661375*^9, 3.861795412278187*^9}, 
   3.861797454544257*^9, 3.862025430528241*^9, 3.862038845634828*^9, 
   3.8620477668072844`*^9, 3.862047819424857*^9, 3.862050159473749*^9, 
   3.877680826820431*^9, 3.877681514972817*^9, 3.87778796298394*^9, 
   3.879148751437976*^9, 3.879151370202472*^9, 3.879328045711219*^9, 
   3.879417927337996*^9, 3.879740863335705*^9, 3.879752177030758*^9, {
   3.879753299583778*^9, 3.879753343429896*^9}, 3.879824174831615*^9, {
   3.879836245163384*^9, 3.879836247491241*^9}, 3.8798525917082224`*^9, 
   3.879852735118881*^9, 3.8799239726208067`*^9, 3.879924140798451*^9, 
   3.879924178700423*^9, 3.879924210063793*^9, 3.879924709262686*^9, 
   3.951592490635459*^9, {3.951769585124465*^9, 3.951769612484198*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"519e26cd-0603-477e-a167-8ebb904a458c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], 
    RowBox[{"Theta", "[", 
     RowBox[{"{", "3", "}"}], "]"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2"}], "}"}], "]"}]}], ")"}]}], "/.", 
  "numOmega2"}]], "Input",
 CellChangeTimes->{{3.861508833435254*^9, 3.861508844941248*^9}, {
   3.861508931334228*^9, 3.861508955573504*^9}, {3.861790566467262*^9, 
   3.861790569107559*^9}, {3.861795414408044*^9, 3.861795414820247*^9}, 
   3.877681522698436*^9, 3.879753346697681*^9, 3.879836252017253*^9, 
   3.879838022825304*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"28f3543f-fe7b-4d90-97f4-405c874adca7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.574812627009`2.369989086969714*^-26"}], "+", 
  RowBox[{
  "3.095985646116`2.663559137120658*^-26", " ", "\[ImaginaryI]"}]}]], "Output",\

 CellChangeTimes->{
  3.861508845758395*^9, 3.861508956377651*^9, 3.861544233778689*^9, 
   3.861686746129133*^9, 3.861693997205326*^9, 3.8617133217218513`*^9, 
   3.861790569657006*^9, {3.861795415284767*^9, 3.86179542346045*^9}, 
   3.861797454554906*^9, 3.862025430539865*^9, 3.862038845644064*^9, 
   3.862047766820394*^9, 3.862047819461692*^9, 3.862050159486989*^9, 
   3.8776815237368517`*^9, 3.8777879630102873`*^9, 3.879148751478054*^9, 
   3.8791513702284117`*^9, 3.879328045725014*^9, 3.879417927361299*^9, 
   3.879740863348858*^9, 3.879752177043992*^9, 3.879753347050083*^9, 
   3.879824174868179*^9, {3.8798362502375607`*^9, 3.879836253026575*^9}, 
   3.8798525917454777`*^9, 3.879852735128311*^9, 3.8799239726562643`*^9, 
   3.879924140831263*^9, 3.879924178722471*^9, 3.879924210084897*^9, 
   3.879924715678488*^9, 3.951592490642742*^9, {3.9517695912429247`*^9, 
   3.9517696124864683`*^9}},
 CellLabel->
  "Out[115]=",ExpressionUUID->"d9510704-0b4e-4c66-a233-0f26047db93d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Shuffle relations (see Appendix of [20])", "Subsection",
 CellChangeTimes->{
  3.877682600266548*^9, {3.879847872623077*^9, 
   3.879847884701874*^9}},ExpressionUUID->"076bec7f-7fb5-4f21-99fc-\
63c9f525a93f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prep", "[", 
   RowBox[{"i_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"[", "jj", "]"}], "]"}], ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"shufflefct", "[", 
   RowBox[{"a_List", ",", "b_List"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "b", "]"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "a", "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"{", "b", "}"}], ",", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"prep", "[", 
         RowBox[{
          RowBox[{"First", "[", "a", "]"}], ",", 
          RowBox[{"shufflefct", "[", 
           RowBox[{
            RowBox[{"Rest", "[", "a", "]"}], ",", "b"}], "]"}]}], "]"}], ",", 
        
        RowBox[{"prep", "[", 
         RowBox[{
          RowBox[{"First", "[", "b", "]"}], ",", 
          RowBox[{"shufflefct", "[", 
           RowBox[{"a", ",", 
            RowBox[{"Rest", "[", "b", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
     "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"shuffleOmega", "[", 
   RowBox[{"l1_List", ",", "l2_List"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s", "=", 
     RowBox[{"shufflefct", "[", 
      RowBox[{"l1", ",", "l2"}], "]"}]}], ";", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"s", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", 
        RowBox[{"Length", "[", "s", "]"}]}], "}"}]}], "]"}]}], 
   ")"}]}], "\n", 
 RowBox[{
  RowBox[{"shuffleTheta", "[", 
   RowBox[{"l1_List", ",", "l2_List"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s", "=", 
     RowBox[{"shufflefct", "[", 
      RowBox[{"l1", ",", "l2"}], "]"}]}], ";", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"s", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "1", ",", 
        RowBox[{"Length", "[", "s", "]"}]}], "}"}]}], "]"}]}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{3.877683331935329*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"323f9193-1f7a-4cc9-8cbf-5a660573dbbe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"shuffle2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "j_", "}"}], "]"}]}], "\[Rule]", 
     RowBox[{"shuffleOmega", "[", 
      RowBox[{
       RowBox[{"{", "i", "}"}], ",", 
       RowBox[{"{", "j", "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "j_", "}"}], "]"}]}], "\[Rule]", 
     RowBox[{"shuffleTheta", "[", 
      RowBox[{
       RowBox[{"{", "i", "}"}], ",", 
       RowBox[{"{", "j", "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", "i_", "}"}], "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", "j_", "}"}], "]"}], "]"}]}], "\[Rule]", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"shuffleOmega", "[", 
       RowBox[{
        RowBox[{"{", "i", "}"}], ",", 
        RowBox[{"{", "j", "}"}]}], "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", "i_", "}"}], "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", "j_", "}"}], "]"}], "]"}]}], "\[Rule]", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"shuffleTheta", "[", 
       RowBox[{
        RowBox[{"{", "i", "}"}], ",", 
        RowBox[{"{", "j", "}"}]}], "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.87768280494044*^9, 3.877682860935688*^9}, {
  3.877682899866372*^9, 3.877682934224144*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"5bd0f367-2cfe-4179-800f-335c2fb31365"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], " ", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", "j_", "}"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "i"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], " ", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", "j_", "}"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "i"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "j_", "}"}], "]"}], "]"}]}], "\[Rule]", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "i"}], "}"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "j_", "}"}], "]"}], "]"}]}], "\[Rule]", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "i"}], "}"}], "]"}]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.877683367217856*^9, 3.877787963039809*^9, 
  3.87914875152807*^9, 3.879151370263277*^9, 3.879328045774538*^9, 
  3.87941792739571*^9, 3.879740863385838*^9, 3.879752177092379*^9, 
  3.87982417505539*^9, 3.8798525917897034`*^9, 3.879852735158413*^9, 
  3.879923972703136*^9, 3.879924140853022*^9, 3.879924178746189*^9, 
  3.879924210097935*^9, 3.9515924906571403`*^9, 3.951769612494524*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"a3d17d06-0fc3-40d6-b997-4b651607c9fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"shuffle3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j_", ",", "k_"}], "}"}], "]"}]}], "\[Rule]", 
     RowBox[{"shuffleOmega", "[", 
      RowBox[{
       RowBox[{"{", "i", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "k"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j_", ",", "k_"}], "}"}], "]"}]}], "\[Rule]", 
     RowBox[{"shuffleTheta", "[", 
      RowBox[{
       RowBox[{"{", "i", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "k"}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", "i_", "}"}], "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"j_", ",", "k_"}], "}"}], "]"}], "]"}]}], "\[Rule]", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"shuffleOmega", "[", 
       RowBox[{
        RowBox[{"{", "i", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "k"}], "}"}]}], "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", "i_", "}"}], "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"j_", ",", "k_"}], "}"}], "]"}], "]"}]}], "\[Rule]", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"shuffleTheta", "[", 
       RowBox[{
        RowBox[{"{", "i", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "k"}], "}"}]}], "]"}], "]"}]}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.877682965794426*^9, 3.877683031940302*^9}, 
   3.877683083139968*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"742d3efb-cf4d-4674-a315-df56cb6b8391"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], " ", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"j_", ",", "k_"}], "}"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "i", ",", "k"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "k", ",", "i"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], " ", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"j_", ",", "k_"}], "}"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "i", ",", "k"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "k", ",", "i"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j_", ",", "k_"}], "}"}], "]"}], "]"}]}], "\[Rule]", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "i", ",", "k"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "k", ",", "i"}], "}"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j_", ",", "k_"}], "}"}], "]"}], "]"}]}], "\[Rule]", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "i", ",", "k"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "k", ",", "i"}], "}"}], "]"}]}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.877683392703426*^9, 3.877787963051855*^9, 
  3.879148751545308*^9, 3.879151370277119*^9, 3.879328045813096*^9, 
  3.879417927412463*^9, 3.879740863415397*^9, 3.879752177128029*^9, 
  3.879824175094817*^9, 3.879852591812525*^9, 3.879852735185672*^9, 
  3.879923972730213*^9, 3.879924140864706*^9, 3.879924178764983*^9, 
  3.879924210120304*^9, 3.951592490662273*^9, 3.951769612498528*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"00a76d75-63c7-41f7-89c1-91f79c531753"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"shuffle4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", "i_", "}"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"j_", ",", "k_", ",", "l_"}], "}"}], "]"}]}], "\[Rule]", 
      RowBox[{"shuffleOmega", "[", 
       RowBox[{
        RowBox[{"{", "i", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "k", ",", "l"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"k_", ",", "l_"}], "}"}], "]"}]}], "\[Rule]", 
      RowBox[{"shuffleOmega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "l"}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", "i_", "}"}], "]"}], "]"}], 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"j_", ",", "k_", ",", "l_"}], "}"}], "]"}], "]"}]}], 
      "\[Rule]", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"shuffleOmega", "[", 
        RowBox[{
         RowBox[{"{", "i", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "k", ",", "l"}], "}"}]}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"k_", ",", "l_"}], "}"}], "]"}], "]"}]}], "\[Rule]", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"shuffleOmega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "l"}], "}"}]}], "]"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", "i_", "}"}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"j_", ",", "k_", ",", "l_"}], "}"}], "]"}]}], "\[Rule]", 
      RowBox[{"shuffleTheta", "[", 
       RowBox[{
        RowBox[{"{", "i", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "k", ",", "l"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], "]"}], 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"k_", ",", "l_"}], "}"}], "]"}]}], "\[Rule]", 
      RowBox[{"shuffleTheta", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "l"}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", "i_", "}"}], "]"}], "]"}], 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"j_", ",", "k_", ",", "l_"}], "}"}], "]"}], "]"}]}], 
      "\[Rule]", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"shuffleTheta", "[", 
        RowBox[{
         RowBox[{"{", "i", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "k", ",", "l"}], "}"}]}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"k_", ",", "l_"}], "}"}], "]"}], "]"}]}], "\[Rule]", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"shuffleTheta", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "l"}], "}"}]}], "]"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.861689822448815*^9, 3.861689856849868*^9}, {
  3.8616898932950573`*^9, 3.861689894151103*^9}, {3.861689972735391*^9, 
  3.861690065795237*^9}, {3.861690096261549*^9, 3.861690255797262*^9}, {
  3.877683068181273*^9, 3.877683141014474*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"6cfd160e-a181-42eb-9299-8831e4b84f24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], " ", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"j_", ",", "k_", ",", "l_"}], "}"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "i", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "k", ",", "i", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "k", ",", "l", ",", "i"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "]"}], " ", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"k_", ",", "l_"}], "}"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "k", ",", "j", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "k", ",", "l", ",", "j"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"k", ",", "i", ",", "l", ",", "j"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"k", ",", "l", ",", "i", ",", "j"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j_", ",", "k_", ",", "l_"}], "}"}], "]"}], "]"}]}], 
    "\[Rule]", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "i", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "k", ",", "i", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "k", ",", "l", ",", "i"}], "}"}], "]"}]}], "]"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"k_", ",", "l_"}], "}"}], "]"}], "]"}]}], "\[Rule]", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "k", ",", "j", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "k", ",", "l", ",", "j"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"k", ",", "i", ",", "l", ",", "j"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"k", ",", "l", ",", "i", ",", "j"}], "}"}], "]"}]}], "]"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], " ", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"j_", ",", "k_", ",", "l_"}], "}"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "i", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "k", ",", "i", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"j", ",", "k", ",", "l", ",", "i"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "]"}], " ", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"k_", ",", "l_"}], "}"}], "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "k", ",", "j", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", "k", ",", "l", ",", "j"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"k", ",", "i", ",", "l", ",", "j"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"k", ",", "l", ",", "i", ",", "j"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "i_", "}"}], "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j_", ",", "k_", ",", "l_"}], "}"}], "]"}], "]"}]}], 
    "\[Rule]", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "i", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "k", ",", "i", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"j", ",", "k", ",", "l", ",", "i"}], "}"}], "]"}]}], "]"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"k_", ",", "l_"}], "}"}], "]"}], "]"}]}], "\[Rule]", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "k", ",", "j", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "k", ",", "l", ",", "j"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"k", ",", "i", ",", "j", ",", "l"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"k", ",", "i", ",", "l", ",", "j"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"k", ",", "l", ",", "i", ",", "j"}], "}"}], "]"}]}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.877683416915534*^9, 3.877787963075263*^9, 
  3.879148751587237*^9, 3.879151370305929*^9, 3.879328045861271*^9, 
  3.879417927439385*^9, 3.879740863446991*^9, 3.879752177167943*^9, 
  3.8798241751400547`*^9, 3.879852591852295*^9, 3.8798527352180424`*^9, 
  3.879923972760272*^9, 3.87992414088409*^9, 3.879924178780032*^9, 
  3.879924210139487*^9, 3.951592490670658*^9, 3.951769612505867*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"bfbc99c7-5db8-4824-b2e8-4757570a8d8f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"shuffle", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"shuffle2", ",", "shuffle3", ",", "shuffle4"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.877791185484538*^9, 3.877791205035386*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"6c9fbd4e-c088-40f1-830b-c74e7fcd37b6"],

Cell["\<\
The following rule is sometimes used to simplify complex Omega integrals\
\>", "Text",
 CellChangeTimes->{{3.879838388252734*^9, 
  3.8798384339731073`*^9}},ExpressionUUID->"388bef2c-e8c4-4274-b850-\
90a52dab1ed9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"complexOmega", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", "i", "}"}], "]"}], "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", "i", "}"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", "i", "}"}], "]"}], "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", "i", "}"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}]}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.879330770607583*^9, 3.879330974767272*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"72de1293-1dde-4120-a493-dc8bda96c9ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", "i", "}"}], "]"}], "]"}]}], "+", 
     RowBox[{"Re", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "i", "}"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], "+", 
     RowBox[{"Re", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}]}], "+", 
     RowBox[{"Re", "[", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", "i", "}"}], "]"}], "]"}]}], "+", 
     RowBox[{"Re", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "i", "}"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], "+", 
     RowBox[{"Re", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}]}], "+", 
     RowBox[{"Re", "[", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.879330923161772*^9, 3.879330975799705*^9, 
  3.879417927471812*^9, 3.8797408634791927`*^9, 3.8797521772151*^9, 
  3.879824175194178*^9, 3.8798525918979263`*^9, 3.879852735250836*^9, 
  3.879923972797666*^9, 3.879924140907904*^9, 3.879924178800736*^9, 
  3.879924210159876*^9, 3.951592490686449*^9, 3.951769612518284*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"9d19614c-44bd-450b-97d5-5c3ff1bbfde4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameters", "Section",
 CellChangeTimes->{{3.877789817696035*^9, 3.87778982526401*^9}, {
  3.879152383693284*^9, 3.879152402182946*^9}, {3.879168516946241*^9, 
  3.8791685330068483`*^9}},ExpressionUUID->"4d8e6166-8dbf-4451-aad2-\
573be46aa730"],

Cell["\<\
uc = Conjugate[u], vc = Conjugate[v] (used as formal variables to compute \
derivatives)
x[i,n] represents nth order t-derivative x[i]^(n) at t=0, i=1,2,3
a[n,k] represents coefficient of lambda^k in a^(n)=x[1]^(n) at t=0
b[n,k] represents coefficient of lambda^k in b^(n)=x[2]^(n) at t=0
c[n,k] represents coefficients of lambda^k in c^(n)=x[3]^(n) at t=0\
\>", "Text",
 CellChangeTimes->{{3.877789998861878*^9, 3.877790203988359*^9}, {
  3.877790269766244*^9, 3.87779027216247*^9}, {3.879153234130115*^9, 
  3.879153265034103*^9}},ExpressionUUID->"88f9b4b5-5243-4f59-9154-\
175c3a5a22bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nmax", "=", "4"}]], "Input",
 CellChangeTimes->{{3.877790280730341*^9, 3.877790282172022*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"ee6f71cb-7042-435a-ac59-995cb49d4a4e"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.877790282919128*^9, 3.8791487516331*^9, 
  3.87915137033972*^9, 3.879328045903078*^9, 3.879417927483386*^9, 
  3.879740863490057*^9, 3.879752177227884*^9, 3.879824175219666*^9, 
  3.879852591917645*^9, 3.879852735261459*^9, 3.879923972818065*^9, 
  3.8799241409185762`*^9, 3.879924178822412*^9, 3.879924210171164*^9, 
  3.951592490695301*^9, 3.951769612520303*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"36d49589-af8b-4ed5-8c60-bc235217a645"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"evalrho", "=", 
   RowBox[{"{", 
    RowBox[{"rho", "->", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", " ", "uc"}], " ", "+", " ", 
           RowBox[{"v", " ", "vc"}]}], ")"}], "^", "2"}]}]}], "]"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861418530865248*^9, 3.86141854084243*^9}, {
   3.8616867875867662`*^9, 3.861686800201664*^9}, {3.861713299986935*^9, 
   3.861713311262862*^9}, 3.877583684510076*^9, {3.879151351557383*^9, 
   3.8791513590024242`*^9}, {3.879153281927616*^9, 3.879153287334063*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"1cac843d-33f5-4aef-b2fd-efaba0467d99"],

Cell[TextData[{
 "rho is kept as a formal variable. One must not forget to the substitution \
rule ",
 StyleBox["evalrho",
  FontSlant->"Italic"],
 " before compute partial derivatives with respect to u, uc, v, vc."
}], "Text",
 CellChangeTimes->{{3.879153302848813*^9, 3.879153337118713*^9}, {
  3.879838447810197*^9, 
  3.879838452590222*^9}},ExpressionUUID->"b5ab0c8e-e106-40a9-bfb5-\
72eea4f6cd0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", 
   RowBox[{"u", " ", "v"}]}], ";", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "-", 
      RowBox[{"u", "^", "2"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"I", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "^", "2"}], "+", 
      RowBox[{"v", "^", "2"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.855050183916935*^9, 3.85505018623441*^9}, {
  3.855051437954465*^9, 3.8550514876509843`*^9}, {3.855051536278433*^9, 
  3.855051562443819*^9}, {3.855051740126135*^9, 3.855051773124379*^9}, {
  3.855055185698765*^9, 3.855055220127798*^9}, {3.861345150003743*^9, 
  3.861345215135835*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"681a99d1-3ae2-43d7-ac75-6cb92aaef8dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{"rho", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "-", 
      RowBox[{"v", " ", "vc"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{"rho", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "vc"}], "+", 
      RowBox[{"v", " ", "uc"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{"rho", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "vc"}], "-", 
       RowBox[{"v", " ", "uc"}]}], ")"}], "/", "I"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861345306408721*^9, 3.861345342399036*^9}, {
  3.861345470655737*^9, 3.861345530057976*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"73b4665b-1ba1-42b4-ba57-416e10c6bd20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "uc"}], " ", "vc"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"vc", "^", "2"}], "-", 
      RowBox[{"uc", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"I", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"uc", "^", "2"}], "+", 
      RowBox[{"vc", "^", "2"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.855198497099382*^9, 3.855198540566284*^9}, {
  3.861345406632729*^9, 3.8613454182566566`*^9}, {3.861345541730995*^9, 
  3.8613455696275253`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"6dd864d0-b0c1-47ab-bb1e-a588eb3e4ff1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], "/", "lambda"}], "+", 
    RowBox[{"a", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "+", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "lambda"}]}]}], ";", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], "/", "lambda"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "+", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "lambda"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], "/", "lambda"}], "+", 
    RowBox[{"c", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "+", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "lambda"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.855050132212944*^9, {3.855050210784552*^9, 3.85505021692936*^9}, {
   3.855051449309449*^9, 3.855051454345914*^9}, 3.855051683348875*^9, {
   3.855198551960195*^9, 3.855198566472642*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"dbaef0d2-78d3-447f-8742-75a1e80acc9e"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "n"}], "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"n", ",", "k"}], "]"}], 
        RowBox[{"lambda", "^", "k"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "n"}], "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"n", ",", "k"}], "]"}], 
        RowBox[{"lambda", "^", "k"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "n"}], "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"n", ",", "k"}], "]"}], 
        RowBox[{"lambda", "^", "k"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.855051854389325*^9, 3.85505185639088*^9}, {
  3.855052299932189*^9, 3.855052300634779*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"a5109f65-f55f-4fc7-b8dd-ede7a20d2c28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "Conjugate", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.855050405815458*^9, 3.855050414934619*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"885aed49-20a0-4dab-b734-f8fe0e638db3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", "rho", "]"}], "=", "rho"}], ";", 
  RowBox[{
   RowBox[{"Conjugate", "[", "u", "]"}], "=", "uc"}], ";", 
  RowBox[{
   RowBox[{"Conjugate", "[", "uc", "]"}], "=", "u"}], ";", 
  RowBox[{
   RowBox[{"Conjugate", "[", "v", "]"}], "=", "vc"}], ";", 
  RowBox[{
   RowBox[{"Conjugate", "[", "vc", "]"}], "=", "v"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", 
    RowBox[{"log", "[", "2", "]"}], "]"}], "=", 
   RowBox[{"log", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", 
    RowBox[{"zeta", "[", "3", "]"}], "]"}], "=", 
   RowBox[{"zeta", "[", "3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.855055417946306*^9, 3.855055423015234*^9}, {
  3.861345931405932*^9, 3.861345951493347*^9}, {3.879151048972812*^9, 
  3.879151057677778*^9}, {3.879151551242075*^9, 3.879151559622836*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"6e04a678-1b24-4a3d-b19c-1e69e5b23bfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Conjugate", "[", 
    RowBox[{"a_", "+", "b_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Conjugate", "[", "a", "]"}], "+", 
    RowBox[{"Conjugate", "[", "b", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Conjugate", "[", 
    RowBox[{"a_", " ", "b_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Conjugate", "[", "a", "]"}], 
    RowBox[{"Conjugate", "[", "b", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8613459589097*^9, 3.86134597603197*^9}, {
   3.861415681771103*^9, 3.861415723116458*^9}, {3.861415767607448*^9, 
   3.861415796105336*^9}, {3.861415840226379*^9, 3.8614158659660254`*^9}, {
   3.861423292077133*^9, 3.861423306597381*^9}, 3.861689566185966*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"d0f5f59c-34db-46dd-8485-d036d36f60f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy", "Section",
 CellChangeTimes->{{3.879168599673736*^9, 
  3.8791686009059277`*^9}},ExpressionUUID->"0d7952a5-2be6-458b-870c-\
a5e6b69dd82f"],

Cell["\<\
Energy[n] is the n-th order t-derivative of the energy at t=0\
\>", "Text",
 CellChangeTimes->{{3.879152928592786*^9, 3.879152955577902*^9}, {
  3.879156102123321*^9, 
  3.879156103800506*^9}},ExpressionUUID->"3ec27545-697e-4f5f-aa16-\
49aa3f859ec2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "k_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"n", ",", "k"}], "]"}], " ", 
      RowBox[{
       RowBox[{"t", "^", "n"}], "/", 
       RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "k_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"n", ",", "k"}], "]"}], " ", 
      RowBox[{
       RowBox[{"t", "^", "n"}], "/", 
       RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "k_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "k"}], "]"}], " ", 
      RowBox[{
       RowBox[{"t", "^", "n"}], "/", 
       RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.87915251319966*^9, 3.879152513642769*^9}, {
  3.879152751779504*^9, 3.879152891472397*^9}, {3.879153752849616*^9, 
  3.8791537588355*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"a7b3d610-2e52-4005-9e6b-221c3facbdf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"En", "=", 
  RowBox[{
   RowBox[{"-", "8"}], " ", "Pi", " ", 
   RowBox[{"(", " ", 
    RowBox[{"1", "+", " ", 
     RowBox[{
      RowBox[{"I", "/", 
       RowBox[{"a", "[", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"b", "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], " ", 
         RowBox[{"c", "[", "0", "]"}]}], "+", 
        RowBox[{
         RowBox[{"b", "[", "0", "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.879152857758582*^9, 3.879152858972934*^9}, {
   3.8791528948143983`*^9, 3.879152912622339*^9}, {3.8791529584396343`*^9, 
   3.879153011055328*^9}, {3.879153043057807*^9, 3.879153046406356*^9}, {
   3.879153118250997*^9, 3.87915312300331*^9}, {3.879153748983245*^9, 
   3.879153766790724*^9}, 3.951592979441709*^9},
 CellLabel->
  "In[143]:=",ExpressionUUID->"a8b3d714-e28c-47ed-89b3-6b342e349a01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8"}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"u", " ", "v"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u", "2"], "+", 
           SuperscriptBox["v", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rho", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"uc", " ", "v"}], "+", 
              RowBox[{"u", " ", "vc"}]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"b", "[", 
             RowBox[{"1", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"b", "[", 
             RowBox[{"2", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            SuperscriptBox["t", "3"], " ", 
            RowBox[{"b", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "24"], " ", 
            SuperscriptBox["t", "4"], " ", 
            RowBox[{"b", "[", 
             RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u", "2"], "-", 
           SuperscriptBox["v", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "rho", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "uc"}], " ", "v"}], "+", 
              RowBox[{"u", " ", "vc"}]}], ")"}]}], "+", 
           RowBox[{"t", " ", 
            RowBox[{"c", "[", 
             RowBox[{"1", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"c", "[", 
             RowBox[{"2", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            SuperscriptBox["t", "3"], " ", 
            RowBox[{"c", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "24"], " ", 
            SuperscriptBox["t", "4"], " ", 
            RowBox[{"c", "[", 
             RowBox[{"4", ",", "0"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.879153125683156*^9, 3.879153702680154*^9, 
  3.879153769124138*^9, 3.879328046048868*^9, 3.87941792757844*^9, 
  3.879740863602461*^9, 3.879752177343603*^9, 3.879824175407145*^9, 
  3.879852592031718*^9, 3.879852735372506*^9, 3.879923972961078*^9, 
  3.879924140963849*^9, 3.8799241788685102`*^9, 3.879924210217735*^9, 
  3.9515924907376328`*^9, 3.951592983800308*^9, 3.9517696125445843`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"e65537db-2961-4be4-b34c-bd1e4f9a2ba9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Energy", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"En", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "n"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "0"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.87915304861237*^9, 3.87915316728462*^9}, {
  3.879153381761201*^9, 3.879153383893689*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"4598cc26-45cc-4c78-bb04-224c64a97638"],

Cell["Check formula for energy at t=0 : Equation (77)", "Text",
 CellChangeTimes->{{3.879166764680575*^9, 3.879166772209938*^9}, {
  3.8798479851804123`*^9, 3.879847991609792*^9}, {3.879851455188765*^9, 
  3.879851464574982*^9}},ExpressionUUID->"a95b7ee2-b337-466e-90a6-\
c2064e331568"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Energy", "[", "0", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.879153146131926*^9, 3.879153148579298*^9}, {
  3.87915319210861*^9, 3.879153192419458*^9}, {3.8791533713709593`*^9, 
  3.879153396141821*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"5ceeca28-5943-4bcf-9b01-3a4ab7f283cd"],

Cell[BoxData[
 RowBox[{"8", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"rho", " ", "u", " ", "uc"}], "+", 
    RowBox[{"rho", " ", "v", " ", "vc"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.879153149157756*^9, 3.879153159944814*^9}, 
   3.879153192853233*^9, {3.879153377905944*^9, 3.879153396543126*^9}, 
   3.879153773323843*^9, 3.879328046116624*^9, 3.879417927632176*^9, 
   3.879740863664539*^9, 3.879752177390875*^9, 3.879824175458558*^9, 
   3.879852592074018*^9, 3.879852735412333*^9, 3.879923972998926*^9, 
   3.879924140986414*^9, 3.879924178889913*^9, 3.879924210239071*^9, 
   3.951592490759466*^9, 3.951592989033601*^9, 3.951769612552724*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"7cb86f9c-fcf7-4f13-a696-914212e77ee7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rescaled twisted symplectic form \[Omega]", "Section",
 CellChangeTimes->{3.879168613976254*^9, 
  3.879838481047902*^9},ExpressionUUID->"fa114089-e1a2-4ebc-acff-\
063fffecab44"],

Cell["\<\
omega[n,k,X,Y] is the coefficient of lambda^k  Wedge[dX,dY] in the n-th order \
t-derivative of \[Omega]  at t=0.
X,Y  should be either u,v,uc or vc.
d is used as a symbol for (delayed) differentiation with respect to X,Y.
To evaluate :
- substitute the derivatives of the parameters as functions of u,uc,v,vc and \
rho
- substitute evalrho to express rho as a function of u,uc,v,vc
- substitute d->D to compute the derivatives with respect to X,Y\
\>", "Text",
 CellChangeTimes->{{3.879159595917394*^9, 3.879160035263527*^9}, {
  3.879160155401464*^9, 3.879160157222623*^9}, {3.879160394558681*^9, 
  3.879160417870276*^9}},ExpressionUUID->"3c7fdc3f-aa01-4e49-a2dc-\
bb731d23bb10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"db", "[", "X_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", "X"}], "]"}], "/", "lambda"}], " ", 
   "+", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"n", ",", "k"}], "]"}], ",", "X"}], "]"}], 
        RowBox[{"lambda", "^", "k"}], " ", 
        RowBox[{
         RowBox[{"t", "^", "n"}], "/", 
         RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nmax", "-", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879156575136411*^9, 3.879156614575251*^9}, {
  3.879157023984224*^9, 3.87915705053074*^9}, {3.87915709404879*^9, 
  3.879157145039612*^9}, {3.87915735843073*^9, 3.879157398489399*^9}, {
  3.879157476276998*^9, 3.8791574822119637`*^9}, {3.879157512521498*^9, 
  3.879157668451687*^9}, {3.879157707302062*^9, 3.8791577090369053`*^9}, {
  3.8791580353573227`*^9, 3.879158191749422*^9}, {3.879158222080055*^9, 
  3.879158222196283*^9}, {3.879158300816824*^9, 3.879158322937244*^9}, {
  3.87915930624117*^9, 3.8791593185240593`*^9}, {3.879159358913146*^9, 
  3.879159403967211*^9}, {3.879160056056685*^9, 3.879160062620415*^9}, {
  3.879166057464948*^9, 3.8791660617191877`*^9}, {3.8791661498550663`*^9, 
  3.879166152994462*^9}, {3.87916636375962*^9, 3.879166367273899*^9}, {
  3.879166518339108*^9, 3.879166521181447*^9}, {3.8797426696823807`*^9, 
  3.879742670008376*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"9447fd9b-b6b6-412e-9d9e-204c00981b37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dc", "[", "X_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", "X"}], "]"}], "/", "lambda"}], " ", 
   "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"n", ",", "k"}], "]"}], ",", "X"}], "]"}], 
        RowBox[{"lambda", "^", "k"}], " ", 
        RowBox[{
         RowBox[{"t", "^", "n"}], "/", 
         RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nmax", "-", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879158235376651*^9, 3.879158285419889*^9}, {
  3.879158326212919*^9, 3.87915837204545*^9}, {3.879159321229457*^9, 
  3.879159323858018*^9}, {3.879159376109117*^9, 3.879159410900071*^9}, {
  3.8791600662261753`*^9, 3.8791600701193657`*^9}, {3.8791660634769583`*^9, 
  3.879166066640137*^9}, {3.879166154807332*^9, 3.879166156773375*^9}, {
  3.8791663688346653`*^9, 3.879166372392593*^9}, {3.879166528481821*^9, 
  3.879166530181192*^9}, {3.879742673663344*^9, 3.879742673969403*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"90cc8e86-7331-4ba6-b1cc-12a2a83677db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aa", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], "/", "lambda"}], " ", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"n", ",", "k"}], "]"}], 
         RowBox[{"lambda", "^", "k"}], " ", 
         RowBox[{
          RowBox[{"t", "^", "n"}], "/", 
          RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", 
        RowBox[{"nmax", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879158375787283*^9, 3.879158440499978*^9}, {
  3.879158555762981*^9, 3.879158557039378*^9}, {3.879159326758635*^9, 
  3.879159330411179*^9}, {3.879159381759643*^9, 3.8791594174653797`*^9}, {
  3.87916007337781*^9, 3.879160076829937*^9}, {3.879160271171503*^9, 
  3.87916030496778*^9}, {3.879166069743486*^9, 3.8791660729818277`*^9}, {
  3.8791661584407053`*^9, 3.8791661611492147`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"17daaa96-ca79-46d5-a4eb-d39960be0991"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"om", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{"32", " ", "Pi", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"db", "[", "X", "]"}], " ", 
        RowBox[{"dc", "[", "Y", "]"}]}], "-", 
       RowBox[{
        RowBox[{"db", "[", "Y", "]"}], 
        RowBox[{"dc", "[", "X", "]"}]}]}], ")"}], "/", "aa"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.879158471759187*^9, 3.879158564179289*^9}, {
   3.879158976812331*^9, 3.879158977679152*^9}, {3.879159392036164*^9, 
   3.879159394330709*^9}, {3.879159426099826*^9, 3.879159431221975*^9}, {
   3.879160084587212*^9, 3.879160085342284*^9}, 3.879166144441696*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"9d66399c-22b8-4aa7-9643-ee14266a43f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"omega", "[", 
   RowBox[{"n_", ",", "k_", ",", "X_", ",", "Y_"}], "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"om", "[", 
           RowBox[{"X", ",", "Y"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "n"}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"t", "\[Rule]", "0"}], "}"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"lambda", ",", "0", ",", 
        RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}], ",", "lambda", ",", "k"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.879158574428446*^9, 3.879158635546723*^9}, {
  3.879158717844101*^9, 3.8791587220275297`*^9}, {3.879158839384185*^9, 
  3.87915884836635*^9}, {3.87915898265983*^9, 3.879158983426985*^9}, {
  3.879159026117737*^9, 3.879159029497897*^9}, {3.879159157409856*^9, 
  3.879159168369602*^9}, {3.879159444003542*^9, 3.879159515094326*^9}, {
  3.879166484014715*^9, 3.879166484316981*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"4b4311ff-69b2-44c4-b298-e64f79b71e55"],

Cell["Check formulas for omega at t=0 : Equation (60)", "Text",
 CellChangeTimes->{{3.87916678160703*^9, 3.879166788984308*^9}, {
  3.879418055522757*^9, 3.879418058498636*^9}, {3.879848095040865*^9, 
  3.8798480964091787`*^9}, {3.8798516028658853`*^9, 
  3.879851607868416*^9}},ExpressionUUID->"8f9bc6ea-7322-4e3a-ae8c-\
819b6b971b06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"omega", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "u", ",", "v"}], "]"}], "/.", "evalrho"}], "/.", 
  RowBox[{"{", 
   RowBox[{"d", "\[Rule]", "D"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.879159517579475*^9, 3.879159558731546*^9}, {
   3.879160096209837*^9, 3.879160108692552*^9}, {3.879165959789337*^9, 
   3.879165960621438*^9}, {3.87916618061196*^9, 3.879166183374996*^9}, 
   3.879166396882403*^9, {3.87916656514765*^9, 3.879166594424583*^9}, {
   3.879166637057852*^9, 3.879166641564291*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"9ada1930-5d0d-432b-aee2-180e4ab66ae6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{{3.879160101323749*^9, 3.879160109324432*^9}, 
   3.879160312974587*^9, 3.879165961388866*^9, 3.879166085127202*^9, 
   3.879166123383157*^9, {3.879166170404897*^9, 3.879166183781214*^9}, {
   3.879166397377104*^9, 3.879166427007653*^9}, 3.8791664877011538`*^9, {
   3.879166561454447*^9, 3.879166598638892*^9}, 3.879166642418068*^9, 
   3.879328046277866*^9, 3.879417927755563*^9, 3.879740863797989*^9, 
   3.879752177532*^9, 3.879824175590431*^9, 3.879852592161772*^9, 
   3.87985273551754*^9, 3.879923973112993*^9, 3.87992414104947*^9, 
   3.8799241789291487`*^9, 3.879924210270566*^9, 3.951592490797235*^9, 
   3.951769612584793*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"88c0e6ab-7c77-4355-9085-7a7fcbd91dc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"omega", "[", 
     RowBox[{"0", ",", "1", ",", "uc", ",", "vc"}], "]"}], "/.", "evalrho"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8791664348879147`*^9, 3.879166513433681*^9}, {
  3.879166615292535*^9, 3.8791666569913*^9}, {3.879166692107911*^9, 
  3.879166701706368*^9}, {3.879166885720104*^9, 3.879166893043404*^9}, {
  3.879168650094243*^9, 3.87916865674303*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"74cf750b-9d1f-4e3c-a898-d0e5bfe17910"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "64"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{
  3.879166657387086*^9, {3.879166695274448*^9, 3.879166702139414*^9}, {
   3.879166887509006*^9, 3.879166893532093*^9}, 3.8791686574035797`*^9, 
   3.8793280463470697`*^9, 3.879417927818337*^9, 3.879740863852199*^9, 
   3.879752177589104*^9, 3.8798241756537123`*^9, 3.8798525921994*^9, 
   3.879852735551718*^9, 3.879923973182223*^9, 3.879924141084113*^9, 
   3.879924178952619*^9, 3.879924210289562*^9, 3.951592490808486*^9, 
   3.951769612592259*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"1d20ede0-315c-4ef0-8603-d923d9075f96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"omega", "[", 
     RowBox[{"0", ",", "0", ",", "u", ",", "uc"}], "]"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879160121142211*^9, 3.8791601666164093`*^9}, {
  3.8791602093781347`*^9, 3.879160212405757*^9}, {3.879160338877538*^9, 
  3.879160339838375*^9}, {3.879160453218573*^9, 3.879160470091444*^9}, {
  3.8791659316074047`*^9, 3.879165932357023*^9}, {3.879165973515086*^9, 
  3.8791659766383877`*^9}, {3.879166193689794*^9, 3.879166224805097*^9}, {
  3.879168660135583*^9, 3.879168665045033*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"86ff165e-0145-4344-9d56-8e811f6f1629"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["uc", "3"]}], "+", 
      RowBox[{"v", " ", "vc"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["uc", "2"], " ", "v", " ", "vc"}], "+", 
      RowBox[{"3", " ", "u", " ", "uc", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["vc", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["v", "3"], " ", 
       SuperscriptBox["vc", "3"]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}], ")"}], "3"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "uc"}], "+", 
          RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]}]]}]]}]], "Output",
 CellChangeTimes->{{3.879160126365564*^9, 3.879160167024827*^9}, {
   3.879160210451549*^9, 3.879160212903353*^9}, {3.8791603148559713`*^9, 
   3.879160341187403*^9}, {3.8791604572998333`*^9, 3.879160470525882*^9}, 
   3.879165933369092*^9, 3.879165977239957*^9, {3.879166176810098*^9, 
   3.879166225459178*^9}, 3.87916685234334*^9, 3.879166896769395*^9, 
   3.879166959068288*^9, 3.879168666035561*^9, 3.879328046469427*^9, 
   3.879417927908289*^9, 3.8797408639419823`*^9, 3.879752177684277*^9, 
   3.87982417576988*^9, 3.87985259228004*^9, 3.879852735624003*^9, 
   3.879923973200595*^9, 3.879924141098114*^9, 3.879924178987679*^9, 
   3.8799242103216047`*^9, 3.951592490831323*^9, 3.951769612612792*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"99cbdc35-afc7-45b3-b63e-5bd27a52749b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "+", 
     RowBox[{"64", " ", "Pi", " ", "I", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "6"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"rho", " ", 
         RowBox[{"r", "^", "6"}]}], ")"}]}]}]}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], " ", "+", " ", 
       RowBox[{"v", " ", "vc"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879166877011462*^9, 3.879166956604617*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"ffa26b32-a628-4747-9fb0-1ec21bb76474"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8791669607774487`*^9, 3.879328046531436*^9, 
  3.879417927919916*^9, 3.879740863964655*^9, 3.879752177697631*^9, 
  3.879824175794406*^9, 3.879852592298691*^9, 3.879852735635668*^9, 
  3.879923973256735*^9, 3.879924141135664*^9, 3.879924178998307*^9, 
  3.879924210332362*^9, 3.951592490836256*^9, 3.9517696126153307`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"44940261-1864-4d47-83fd-8898195f49b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"omega", "[", 
     RowBox[{"0", ",", "0", ",", "u", ",", "vc"}], "]"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879166970509166*^9, 3.8791669915124187`*^9}, {
  3.879168673054204*^9, 3.879168679291728*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"622a9819-750b-473f-aae2-7047225971ff"],

Cell[BoxData[
 FractionBox[
  RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "uc", " ", "v"}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}], ")"}], "3"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]}]]}]]], "Output",
 CellChangeTimes->{3.879166992202431*^9, 3.879168680336472*^9, 
  3.879328046600484*^9, 3.8794179279614697`*^9, 3.879740864049031*^9, 
  3.879752177733325*^9, 3.879824175843804*^9, 3.879852592347412*^9, 
  3.87985273566847*^9, 3.879923973275163*^9, 3.879924141146372*^9, 
  3.879924179018714*^9, 3.879924210351828*^9, 3.951592490846336*^9, 
  3.951769612623774*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"6bcd624c-f142-4ea6-a126-4460b90e7af4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"omega", "[", 
     RowBox[{"0", ",", "0", ",", "uc", ",", "v"}], "]"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879167014087583*^9, 3.879167030334358*^9}, {
  3.879168685349014*^9, 3.879168691067418*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"2bea57e1-3174-48c7-b104-54d197f70f96"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", "vc"}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}], ")"}], "3"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "uc"}], "+", 
          RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]}]]}]]}]], "Output",
 CellChangeTimes->{3.879167030825053*^9, 3.879168691971395*^9, 
  3.879328046662756*^9, 3.879417928002577*^9, 3.87974086409787*^9, 
  3.879752177847246*^9, 3.879824175894051*^9, 3.879852592390069*^9, 
  3.879852735701593*^9, 3.879923973300611*^9, 3.879924141164973*^9, 
  3.879924179040324*^9, 3.879924210371215*^9, 3.951592490858248*^9, 
  3.951769612632098*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"4fd71d79-f295-4903-8698-3a6ceabdd81a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"omega", "[", 
     RowBox[{"0", ",", "0", ",", "v", ",", "vc"}], "]"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879167037043509*^9, 3.87916705491367*^9}, {
  3.879168694544395*^9, 3.87916870199297*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"a65f5fa7-86ae-4170-b67d-220f124e0ca5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"64", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["uc", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["uc", "2"], " ", "v", " ", "vc"}], "+", 
      RowBox[{
       SuperscriptBox["v", "3"], " ", 
       SuperscriptBox["vc", "3"]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{"uc", "+", 
         RowBox[{"3", " ", "uc", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}], ")"}], "3"], " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "uc"}], "+", 
          RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]}]]}]]}]], "Output",
 CellChangeTimes->{3.879167055372373*^9, 3.879168703046598*^9, 
  3.8793280467432947`*^9, 3.879417928061298*^9, 3.879740864159974*^9, 
  3.879752177936101*^9, 3.879824175963283*^9, 3.879852592455245*^9, 
  3.879852735751879*^9, 3.879923973321725*^9, 3.879924141176049*^9, 
  3.879924179069291*^9, 3.8799242103960752`*^9, 3.95159249087414*^9, 
  3.951769612647633*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"85bfa8c4-f7fd-4ef6-a321-9c2e16c17805"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "+", " ", 
     RowBox[{"64", " ", "Pi", " ", "I", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "6"}], "+", 
         RowBox[{"u", " ", "uc"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"rho", " ", 
         RowBox[{"r", "^", "6"}]}], ")"}]}]}]}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], " ", "+", " ", 
       RowBox[{"v", " ", "vc"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879167058171795*^9, 3.8791670988477182`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"49e3e659-75e3-4544-a14c-0819d9c586d1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879167100040099*^9, 3.879168707606315*^9, 
  3.8793280467584887`*^9, 3.879417928071343*^9, 3.87974086418312*^9, 
  3.879752177950329*^9, 3.879824175986594*^9, 3.879852592474567*^9, 
  3.879852735762494*^9, 3.879923973356327*^9, 3.879924141202563*^9, 
  3.879924179080448*^9, 3.879924210406911*^9, 3.951592490877689*^9, 
  3.951769612649914*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"34be1a4a-28bf-45c4-9526-192a2cdc15c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm to compute t-derivatives of parameters at t=0", "Section",
 CellChangeTimes->{{3.8791524493358183`*^9, 3.879152460932007*^9}, {
  3.87916874181933*^9, 
  3.879168743207796*^9}},ExpressionUUID->"3987dfb3-37be-4eac-9fbd-\
dd02f6ce6ff8"],

Cell["\<\
deriv[n,subs] computes nth order derivatives of parameters, simplifies using \
subs  and returns a list of substitutions rules a[n,k]\[Rule] ...
(The algorithm is explained in section 6)\
\>", "Text",
 CellChangeTimes->{{3.879168771689633*^9, 3.879168781348529*^9}, {
  3.8794181095930433`*^9, 3.879418146666296*^9}, {3.879848181410469*^9, 
  3.879848183544626*^9}},ExpressionUUID->"a488287c-b979-4ec9-8e3a-\
4e7f8c619fa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "1", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";", " ", 
   RowBox[{
    RowBox[{"m", "[", "2", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";", " ", 
   RowBox[{
    RowBox[{"m", "[", "3", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "I"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "I"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{3.879152582006528*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"7081dc8d-619d-459d-a345-e767ddff1586"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prodm", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"prodm", "[", "l", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "l", "]"}], "\[Equal]", "1"}], ",", 
     RowBox[{"m", "[", 
      RowBox[{"First", "[", "l", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"First", "[", "l", "]"}], "]"}], ".", 
      RowBox[{"prodm", "[", 
       RowBox[{"Rest", "[", "l", "]"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.879152610128943*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"c72b572b-53a4-4669-8ef1-fbab7aece1cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"irange", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"irange", "[", "n", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "}"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"l", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Append", "[", 
              RowBox[{"l", ",", "1"}], "]"}], ",", 
             RowBox[{"Append", "[", 
              RowBox[{"l", ",", "2"}], "]"}], ",", 
             RowBox[{"Append", "[", 
              RowBox[{"l", ",", "3"}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"irange", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], "]"}], ",", "1"}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.879152631297807*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"8a1cfcbb-378a-4d9e-a663-c1705a635e13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", "f_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"f", ",", 
       RowBox[{"lambda", "^", "k"}]}], "]"}], 
     RowBox[{"lambda", "^", "k"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.854858275903788*^9, {3.854930395923613*^9, 3.8549304051258917`*^9}, 
   3.854930518565333*^9, {3.854933384831733*^9, 3.854933450780118*^9}, {
   3.854934186779434*^9, 3.8549341874685926`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"796ae172-db1f-4f30-a977-a611c15cf3e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"neg", "[", "f_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"f", ",", 
       RowBox[{"lambda", "^", "k"}]}], "]"}], 
     RowBox[{"lambda", "^", "k"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"-", 
       RowBox[{"Exponent", "[", 
        RowBox[{"f", ",", 
         RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854930411016737*^9, 3.854930510329008*^9}, 
   3.854934198992531*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"30bed64f-e39b-4e17-b2e3-97dee08bda1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"star", "[", "f_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "lambda"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "k"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"-", 
       RowBox[{"Exponent", "[", 
        RowBox[{"f", ",", 
         RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
      RowBox[{"Exponent", "[", 
       RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[164]:=",ExpressionUUID->"f2c0845a-dbe9-4545-99bf-d86b29f3e626"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"star", "[", 
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "]"}], "-", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"star", "[", 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "]"}], "-", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}], ",", 
    RowBox[{"star", "[", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "-", 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "0"}], "]"}]}], "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8549363712761106`*^9, 3.854936386705976*^9}, {
   3.854967114340913*^9, 3.854967188699032*^9}, {3.854967229583727*^9, 
   3.85496723265653*^9}, {3.855021273070983*^9, 3.855021276317485*^9}, {
   3.855021330792924*^9, 3.855021354063793*^9}, 3.8550215532428207`*^9, {
   3.855055596047133*^9, 3.855055598688276*^9}, {3.855055628733033*^9, 
   3.855055647855988*^9}, {3.855055788923234*^9, 3.855055802362638*^9}, {
   3.8613462272050347`*^9, 3.861346227459359*^9}, 3.8613463185841103`*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"f2c65fd2-e040-4513-a77b-486b315867a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.854936376667628*^9, 3.854936387192308*^9}, {
   3.854967118250419*^9, 3.854967141776993*^9}, {3.854967190025606*^9, 
   3.854967233435885*^9}, 3.8550179600869913`*^9, {3.855020175539708*^9, 
   3.85502018823765*^9}, 3.855020682444649*^9, 3.855021177505588*^9, 
   3.855021227905813*^9, {3.85502125807562*^9, 3.8550212767035847`*^9}, {
   3.855021354531006*^9, 3.855021372470497*^9}, {3.855021549781157*^9, 
   3.855021564446576*^9}, 3.855021738526629*^9, 3.855025355860798*^9, 
   3.855026757526875*^9, 3.855027041359352*^9, 3.8550284010819407`*^9, 
   3.855029275957813*^9, 3.855040996454415*^9, 3.8550418913194933`*^9, 
   3.855041923865279*^9, 3.85504216235445*^9, 3.855043192750725*^9, 
   3.855043294864292*^9, 3.855043839371378*^9, 3.855044199637905*^9, 
   3.855044677605077*^9, 3.855044774024522*^9, 3.855050605938772*^9, 
   3.855050750875304*^9, 3.855050782335801*^9, {3.855051193277463*^9, 
   3.855051220181882*^9}, 3.855051288363224*^9, 3.8550516938067403`*^9, 
   3.855051777735214*^9, 3.855052344065748*^9, 3.855052386368836*^9, 
   3.855055459321108*^9, 3.855055506127453*^9, 3.8550556024541674`*^9, 
   3.855055649228756*^9, 3.855055803193817*^9, 3.855056544279164*^9, 
   3.855197817783678*^9, 3.855218543684063*^9, 3.855384704750915*^9, 
   3.855649769076363*^9, 3.855720736006281*^9, 3.855734570673253*^9, 
   3.861346173799841*^9, 3.861346228779606*^9, 3.861346319265688*^9, 
   3.861346352176745*^9, 3.861414260577539*^9, 3.8614150863055162`*^9, 
   3.861415904413699*^9, 3.8614185492705793`*^9, {3.861422011091663*^9, 
   3.861422036515424*^9}, 3.8614263505765257`*^9, 3.861426460088558*^9, 
   3.861439157142036*^9, 3.861544234583637*^9, 3.8616902935571957`*^9, 
   3.861693997660326*^9, 3.861713322044888*^9, 3.8617974548297*^9, 
   3.862025430825553*^9, 3.862038845944601*^9, 3.862047767125455*^9, 
   3.862047819926857*^9, 3.862050159803043*^9, 3.877787963558194*^9, 
   3.879148751806495*^9, 3.879151370479993*^9, 3.87932804684896*^9, 
   3.879417928163857*^9, 3.879740864260611*^9, 3.879752178074464*^9, 
   3.879824176119876*^9, 3.8798525925570307`*^9, 3.879852735837896*^9, 
   3.879923973444474*^9, 3.879924141235731*^9, 3.8799241791127977`*^9, 
   3.879924210437001*^9, 3.951592490902618*^9, 3.951769612661475*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"b43aa5e1-dd04-4380-8e05-641976e2a963"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"derivprodx", "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "l", "]"}], "\[Equal]", "1"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{
      RowBox[{"First", "[", "l", "]"}], ",", "n"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{"n", ",", "k"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"First", "[", "l", "]"}], ",", "k"}], "]"}], 
       RowBox[{"derivprodx", "[", 
        RowBox[{
         RowBox[{"Rest", "[", "l", "]"}], ",", 
         RowBox[{"n", "-", "k"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.854967982044331*^9, 3.85496798745627*^9}, {
   3.854968804475862*^9, 3.854968807885477*^9}, 3.861346373693057*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"54e44cd1-2382-4ed4-b326-916c06c17384"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plower", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Factorial", "[", "n", "]"}], "/", 
        RowBox[{"Factorial", "[", 
         RowBox[{"n", "-", "l"}], "]"}]}], ")"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"derivprodx", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"irange", "[", "l", "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"n", "-", "l"}]}], "]"}], 
         RowBox[{"prodm", "[", 
          RowBox[{
           RowBox[{"irange", "[", "l", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"irange", "[", "l", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"3", "^", "l"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "2", ",", "n"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.854967322034333*^9, 3.854967331521068*^9}, {
  3.854967389950962*^9, 3.854967558421566*^9}, {3.854968004970033*^9, 
  3.85496801890938*^9}, {3.854968169454753*^9, 3.854968439503834*^9}, {
  3.854968588592812*^9, 3.8549686184719543`*^9}, {3.854968690470194*^9, 
  3.854968693058419*^9}, {3.854968833375428*^9, 3.854968864987375*^9}, {
  3.854969062941643*^9, 3.85496910168613*^9}, {3.854969292613574*^9, 
  3.8549692930170507`*^9}, {3.854969818100564*^9, 3.854969835708397*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"804c2158-6b74-43e7-b342-48779c9cabdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qlower", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Factorial", "[", "n", "]"}], "/", 
        RowBox[{"Factorial", "[", 
         RowBox[{"n", "-", "l"}], "]"}]}], ")"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"derivprodx", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"irange", "[", "l", "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"n", "-", "l"}]}], "]"}], 
         RowBox[{"prodm", "[", 
          RowBox[{
           RowBox[{"irange", "[", "l", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], 
         RowBox[{"Theta", "[", 
          RowBox[{
           RowBox[{"irange", "[", "l", "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"3", "^", "l"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "2", ",", "n"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.854967816603279*^9, 3.854967883688039*^9}, {
  3.854968442317393*^9, 3.854968450662919*^9}, {3.854968979955564*^9, 
  3.85496910414504*^9}, {3.854969296913445*^9, 3.854969297454595*^9}, {
  3.854969842360439*^9, 3.854969849024828*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"3394ee6e-0901-4f2e-b2ca-369fe3e2fc77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "n_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Plower", "[", "n", "]"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], " ", 
         RowBox[{"m", "[", "i", "]"}], 
         RowBox[{"Omega", "[", 
          RowBox[{"{", "i", "}"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.854968598700817*^9, 3.854968609036276*^9}, {
  3.854968727343194*^9, 3.854968736518869*^9}, {3.854968767077978*^9, 
  3.854968780740952*^9}, {3.854969097803852*^9, 3.854969200095306*^9}, {
  3.85496929969341*^9, 3.854969302968753*^9}, {3.86202980576029*^9, 
  3.862029824971486*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"1f9da16a-f3cf-4b51-95b7-2124575ba795"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "n_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Qlower", "[", "n", "]"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], " ", 
         RowBox[{"m", "[", "i", "]"}], 
         RowBox[{"Theta", "[", 
          RowBox[{"{", "i", "}"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.854968472556366*^9, 3.8549684848670177`*^9}, {
  3.854969205547914*^9, 3.8549692517217913`*^9}, {3.8549693052193003`*^9, 
  3.854969308320026*^9}, {3.862029827483218*^9, 3.862029839224992*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"f1bc5ae7-d5a8-49b3-ab3d-f28c994e5242"],

Cell["p,q represent \\mathcal p, \\mathcal q in the paper", "Text",
 CellChangeTimes->{{3.8777919736662397`*^9, 
  3.877792031315646*^9}},ExpressionUUID->"6030a124-31f5-4ec0-849a-\
1e002640d77b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plower", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{"n", ",", "k"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", "k", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"n", "-", "k"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", "k", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{"n", "-", "k"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"Plower", "[", "n", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{"Plower", "[", "n", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.854969258676193*^9, 3.854969429013399*^9}, {
  3.854969461032682*^9, 3.854969461494705*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"e68edd70-a275-4b03-a684-5b8cd0d63e0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qlower", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"I", " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{"n", ",", "k"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Q", "[", "k", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"n", "-", "k"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "[", "k", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"n", "-", "k"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "+", 
   RowBox[{"I", " ", 
    RowBox[{
     RowBox[{"Qlower", "[", "n", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
   RowBox[{"I", " ", 
    RowBox[{
     RowBox[{"Qlower", "[", "n", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.854969433906377*^9, 3.854969502840968*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"5cc90073-9afb-4d8f-81c0-ec7421ee0a53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"plower", "[", "n", "]"}], "+", 
   RowBox[{"2", " ", "Pi", " ", "n", " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", 
      RowBox[{"n", "-", "1"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8549695255915203`*^9, 3.854969541631799*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"8926da55-05c8-4252-9342-3cf98db5ccfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"qlower", "[", "n", "]"}], "+", 
   RowBox[{"2", " ", "Pi", " ", "n", " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", 
      RowBox[{"n", "-", "1"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.854969544509666*^9, 3.854969559140267*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"d7cfd1cf-f7bc-4f12-b3cb-6a43b997e05a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Klower", "[", "n_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Binomial", "[", 
      RowBox[{"n", ",", "k"}], "]"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"i", ",", "k"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"i", ",", 
          RowBox[{"n", "-", "k"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854969587637198*^9, 3.854969640860923*^9}, {
  3.854971312989612*^9, 3.854971313950131*^9}, {3.855043501625307*^9, 
  3.855043502377377*^9}, {3.861358615879894*^9, 3.861358649858262*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"0f9f45ff-e082-4dfc-b3df-1e98f2d12de6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Klower", "[", "n", "]"}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "0"}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "n"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.854971318755811*^9, 3.854971354854043*^9}, {
  3.855019873809712*^9, 3.855019922243045*^9}, {3.861358658911929*^9, 
  3.861358670980543*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"4cdb0746-6ce8-461b-be45-5e05f2827ff2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deriv", "[", 
   RowBox[{"n_", ",", "subs_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"pl", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"star", "[", 
          RowBox[{"plower", "[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}], "-", 
         RowBox[{"plower", "[", 
          RowBox[{"n", "+", "1"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}], ")"}]}], "]"}]}], ";", 
    RowBox[{"ql", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"star", "[", 
          RowBox[{"qlower", "[", 
           RowBox[{"n", "+", "1"}], "]"}], "]"}], "-", 
         RowBox[{"qlower", "[", 
          RowBox[{"n", "+", "1"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "Pi", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}], ")"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<computing positive part of c^(n)\>\"", "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cpos", "[", "n", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"pos", "[", "pl", "]"}], "//.", "subs"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<computing positive part of b^(n)\>\"", "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bpos", "[", "n", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"pos", "[", "ql", "]"}], "//.", "subs"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"kl", "=", 
     RowBox[{"Klower", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<computing positive part of a^(n)\>\"", "]"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"apos", "[", "n", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"pos", "[", 
        RowBox[{"PolynomialQuotient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "lambda"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"kl", "/", "2"}], "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"2", ",", "0"}], "]"}], " ", 
              RowBox[{"bpos", "[", "n", "]"}]}], "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{"3", ",", "0"}], "]"}], " ", 
              RowBox[{"cpos", "[", "n", "]"}]}]}], ")"}]}], ",", 
          RowBox[{"lambda", " ", 
           RowBox[{"x", "[", 
            RowBox[{"1", ",", "0"}], "]"}]}], ",", "lambda"}], "]"}], "]"}], "//.",
        "subs"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"eq", "=", 
     RowBox[{
      RowBox[{"kl", "/", "2"}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"n", ",", "0"}], "]"}], "+", 
         RowBox[{"apos", "[", "n", "]"}]}], ")"}], "  ", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"n", ",", "0"}], "]"}], "+", 
         RowBox[{"bpos", "[", "n", "]"}]}], ")"}], "  ", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "0"}], "]"}], "+", 
         RowBox[{"cpos", "[", "n", "]"}]}], ")"}], "  ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "0"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<solving system\>\"", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"eq", ",", "lambda", ",", "k"}], "]"}], "\[Equal]", "0"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"n", ",", "0"}], "]"}], ",", 
         RowBox[{"b", "[", 
          RowBox[{"n", ",", "0"}], "]"}], ",", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "0"}], "]"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<simplify solution\>\"", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"sol", "//.", "subs"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<done\>\"", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"n", ",", "k"}], "]"}], "->", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"apos", "[", "n", "]"}], ",", "lambda", ",", "k"}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"b", "[", 
             RowBox[{"n", ",", "k"}], "]"}], "->", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"bpos", "[", "n", "]"}], ",", "lambda", ",", "k"}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"n", ",", "k"}], "]"}], "->", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"cpos", "[", "n", "]"}], ",", "lambda", ",", "k"}], 
             "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}], ",", "sol"}], "]"}], 
     "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.854969330607848*^9, 3.8549693506545277`*^9}, {
   3.854969721771204*^9, 3.854969751464369*^9}, {3.854969785172662*^9, 
   3.854969787987798*^9}, {3.85496987381513*^9, 3.854969939333975*^9}, {
   3.854969976873465*^9, 3.854970130588406*^9}, {3.854971013873843*^9, 
   3.854971021171734*^9}, {3.854971168759262*^9, 3.854971180063485*^9}, {
   3.854971360371862*^9, 3.854971360725354*^9}, {3.854971390744499*^9, 
   3.854971403022832*^9}, {3.854971513503885*^9, 3.854971523865725*^9}, {
   3.854973566037053*^9, 3.854973719185923*^9}, {3.854973750233263*^9, 
   3.854973777484573*^9}, {3.854973830646077*^9, 3.854973872852829*^9}, {
   3.854974251386185*^9, 3.854974255141312*^9}, {3.854974351905044*^9, 
   3.854974452336468*^9}, {3.8549744828472633`*^9, 3.854974597288281*^9}, {
   3.8549747428972*^9, 3.854974814152227*^9}, {3.854974928675161*^9, 
   3.8549750327834797`*^9}, {3.854975073171097*^9, 3.854975174256349*^9}, 
   3.854975278761495*^9, {3.855017971834633*^9, 3.855018070160534*^9}, {
   3.855018183743103*^9, 3.855018344227598*^9}, {3.855018438550236*^9, 
   3.855018455036267*^9}, {3.855018485360388*^9, 3.855018493544929*^9}, {
   3.855018609836158*^9, 3.855018648444149*^9}, {3.855018695489742*^9, 
   3.855018719422133*^9}, {3.855018766682205*^9, 3.855018783794228*^9}, {
   3.8550188661461983`*^9, 3.85501889979867*^9}, {3.855019004200034*^9, 
   3.855019070879677*^9}, {3.855019223811604*^9, 3.85501929329324*^9}, {
   3.855019944747552*^9, 3.8550200839521303`*^9}, {3.855020114198483*^9, 
   3.855020129758651*^9}, {3.855020206010457*^9, 3.855020255675461*^9}, {
   3.855020296882483*^9, 3.855020300813559*^9}, {3.855021758444638*^9, 
   3.855021853592774*^9}, {3.855041659044902*^9, 3.855041686437199*^9}, {
   3.855049442059734*^9, 3.855049478503812*^9}, {3.855049528683773*^9, 
   3.855049599254936*^9}, {3.855049725397288*^9, 3.855049747175323*^9}, {
   3.855050549542933*^9, 3.855050583656971*^9}, {3.855051499085883*^9, 
   3.855051504079241*^9}, {3.855055720817273*^9, 3.855055726971937*^9}, {
   3.855055820847887*^9, 3.855055916756*^9}, {3.861346509269322*^9, 
   3.861346522987887*^9}, {3.861414388120338*^9, 3.861414472333022*^9}, {
   3.861414504421737*^9, 3.861414642363722*^9}, {3.861414681930254*^9, 
   3.861414882500399*^9}, 3.8614149497708397`*^9, {3.861415122555702*^9, 
   3.861415125975955*^9}, {3.861415333445574*^9, 3.8614153883312073`*^9}, {
   3.861419386868836*^9, 3.8614195090549107`*^9}, {3.861419877457243*^9, 
   3.86141990289272*^9}, {3.86142340784236*^9, 3.861423409317606*^9}, {
   3.861423646371337*^9, 3.8614236755240173`*^9}, {3.861426557535734*^9, 
   3.861426562696354*^9}, {3.861435546911499*^9, 3.861435548899965*^9}, {
   3.861435877866835*^9, 3.861435915581693*^9}, {3.861435951492885*^9, 
   3.861436009825759*^9}, {3.861436129244859*^9, 3.861436164951104*^9}, {
   3.861436278809138*^9, 3.861436279700134*^9}, {3.877790798421183*^9, 
   3.877790802524081*^9}, {3.8777908644659853`*^9, 3.877790879471779*^9}, {
   3.8777912210398083`*^9, 3.877791228858969*^9}, {3.877791293820779*^9, 
   3.87779129709577*^9}, {3.879148786252141*^9, 3.879148799416708*^9}, 
   3.879148932444723*^9, {3.879150041234029*^9, 3.879150042389292*^9}, {
   3.879150345030962*^9, 3.879150355046069*^9}, {3.879151201624637*^9, 
   3.879151208172184*^9}, {3.879152001969234*^9, 3.879152002311498*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"b8c83d2e-30b4-41e5-b86e-848ec6be9eaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Computation in the most symmetric case p=Exp[I Pi/4], nilpotent cone\
\>", "Section",
 CellChangeTimes->{{3.879149569407581*^9, 3.879149598596868*^9}, {
  3.879149833754727*^9, 3.879149853196356*^9}, {3.879154781407542*^9, 
  3.879154783171485*^9}},ExpressionUUID->"25d1e17b-0ebf-4966-8f86-\
00e6fc795905"],

Cell["The Omega-integrals are explicitly known and we take v = p u", "Text",
 CellChangeTimes->{{3.879154694623057*^9, 3.8791547064291477`*^9}, {
  3.879154785356643*^9, 
  3.879154793647495*^9}},ExpressionUUID->"31cfc047-c3e2-4836-b35b-\
82669c80136e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nilpotentCone", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "I"}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], " ", "u"}]}], ",", 
    RowBox[{"vc", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "I"}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], " ", "uc"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.879149868255003*^9, 3.879149908010343*^9}, {
  3.879151462322571*^9, 3.879151479484089*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"62840a85-241a-49bb-bb17-2435704eb391"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"v", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "u"}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{"vc", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", "uc"}], 
     SqrtBox["2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.87914990999509*^9, 3.8791513706212463`*^9, 
  3.879151488291246*^9, 3.879167186511818*^9, 3.879328047152663*^9, 
  3.879417928305021*^9, 3.879740864433373*^9, 3.879752178347047*^9, 
  3.879824176349527*^9, 3.87985259272492*^9, 3.879852736007385*^9, 
  3.879923973685793*^9, 3.879924141309842*^9, 3.8799241791876993`*^9, 
  3.879924210485499*^9, 3.951592490945915*^9, 3.951769612688136*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"c8a4ed46-f768-4cb9-8dfb-bd04e9ab4690"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deriv1symc", "=", 
  RowBox[{"deriv", "[", 
   RowBox[{"1", ",", 
    RowBox[{"Union", "[", 
     RowBox[{
     "shuffle", ",", "explicitTheta", ",", "explicitOmega", ",", 
      "nilpotentCone"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879149606440695*^9, 3.879149679820561*^9}, {
  3.879149914186002*^9, 3.879149917936225*^9}, {3.879150206762862*^9, 
  3.879150208176869*^9}, {3.879150505662777*^9, 3.879150506201808*^9}, {
  3.879151673065688*^9, 3.879151677972408*^9}, {3.879151712781206*^9, 
  3.87915172382414*^9}, {3.8791672563988*^9, 3.879167258363441*^9}, {
  3.879838509250449*^9, 3.879838529165379*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"3c32b55a-62e7-49ba-86c8-6364a6c14e87"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing positive part of c^(n)\"\>"], "Print",
 CellChangeTimes->{
  3.879149681998238*^9, 3.879149919161701*^9, 3.87915005247363*^9, 
   3.879150178412766*^9, 3.879150212888843*^9, 3.879150516657421*^9, 
   3.879151033519609*^9, 3.879151073951153*^9, 3.87915121168649*^9, 
   3.879151370712469*^9, 3.879151493048258*^9, 3.879151569223485*^9, 
   3.879151678518402*^9, 3.8791517255991173`*^9, 3.879167188033093*^9, 
   3.879167259485421*^9, 3.8793280472596207`*^9, 3.879417928367219*^9, 
   3.879740864506196*^9, 3.879752178429493*^9, 3.8798241764184*^9, {
   3.879838522207849*^9, 3.879838534510736*^9}, 3.879852592811491*^9, 
   3.879852736062443*^9, 3.879923973821768*^9, 3.879924141414077*^9, 
   3.879924179315148*^9, 3.8799242105255404`*^9, 3.95159249096722*^9, 
   3.951769612704186*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"6ab1a0e0-586f-4ca2-9a48-8e25cd448312"],

Cell[BoxData["\<\"computing positive part of b^(n)\"\>"], "Print",
 CellChangeTimes->{
  3.879149681998238*^9, 3.879149919161701*^9, 3.87915005247363*^9, 
   3.879150178412766*^9, 3.879150212888843*^9, 3.879150516657421*^9, 
   3.879151033519609*^9, 3.879151073951153*^9, 3.87915121168649*^9, 
   3.879151370712469*^9, 3.879151493048258*^9, 3.879151569223485*^9, 
   3.879151678518402*^9, 3.8791517255991173`*^9, 3.879167188033093*^9, 
   3.879167259485421*^9, 3.8793280472596207`*^9, 3.879417928367219*^9, 
   3.879740864506196*^9, 3.879752178429493*^9, 3.8798241764184*^9, {
   3.879838522207849*^9, 3.879838534510736*^9}, 3.879852592811491*^9, 
   3.879852736062443*^9, 3.879923973821768*^9, 3.879924141414077*^9, 
   3.879924179315148*^9, 3.8799242105255404`*^9, 3.95159249096722*^9, 
   3.951769612707333*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"85897487-e31b-418c-a5f5-77577ed3b4ba"],

Cell[BoxData["\<\"computing positive part of a^(n)\"\>"], "Print",
 CellChangeTimes->{
  3.879149681998238*^9, 3.879149919161701*^9, 3.87915005247363*^9, 
   3.879150178412766*^9, 3.879150212888843*^9, 3.879150516657421*^9, 
   3.879151033519609*^9, 3.879151073951153*^9, 3.87915121168649*^9, 
   3.879151370712469*^9, 3.879151493048258*^9, 3.879151569223485*^9, 
   3.879151678518402*^9, 3.8791517255991173`*^9, 3.879167188033093*^9, 
   3.879167259485421*^9, 3.8793280472596207`*^9, 3.879417928367219*^9, 
   3.879740864506196*^9, 3.879752178429493*^9, 3.8798241764184*^9, {
   3.879838522207849*^9, 3.879838534510736*^9}, 3.879852592811491*^9, 
   3.879852736062443*^9, 3.879923973821768*^9, 3.879924141414077*^9, 
   3.879924179315148*^9, 3.8799242105255404`*^9, 3.95159249096722*^9, 
   3.951769612717738*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"fcc0a098-250e-4a83-9874-c2086a219ca0"],

Cell[BoxData["\<\"solving system\"\>"], "Print",
 CellChangeTimes->{
  3.879149681998238*^9, 3.879149919161701*^9, 3.87915005247363*^9, 
   3.879150178412766*^9, 3.879150212888843*^9, 3.879150516657421*^9, 
   3.879151033519609*^9, 3.879151073951153*^9, 3.87915121168649*^9, 
   3.879151370712469*^9, 3.879151493048258*^9, 3.879151569223485*^9, 
   3.879151678518402*^9, 3.8791517255991173`*^9, 3.879167188033093*^9, 
   3.879167259485421*^9, 3.8793280472596207`*^9, 3.879417928367219*^9, 
   3.879740864506196*^9, 3.879752178429493*^9, 3.8798241764184*^9, {
   3.879838522207849*^9, 3.879838534510736*^9}, 3.879852592811491*^9, 
   3.879852736062443*^9, 3.879923973821768*^9, 3.879924141414077*^9, 
   3.879924179315148*^9, 3.8799242105255404`*^9, 3.95159249096722*^9, 
   3.951769612719245*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"4113b200-80c7-454a-893e-461534620c48"],

Cell[BoxData["\<\"simplify solution\"\>"], "Print",
 CellChangeTimes->{
  3.879149681998238*^9, 3.879149919161701*^9, 3.87915005247363*^9, 
   3.879150178412766*^9, 3.879150212888843*^9, 3.879150516657421*^9, 
   3.879151033519609*^9, 3.879151073951153*^9, 3.87915121168649*^9, 
   3.879151370712469*^9, 3.879151493048258*^9, 3.879151569223485*^9, 
   3.879151678518402*^9, 3.8791517255991173`*^9, 3.879167188033093*^9, 
   3.879167259485421*^9, 3.8793280472596207`*^9, 3.879417928367219*^9, 
   3.879740864506196*^9, 3.879752178429493*^9, 3.8798241764184*^9, {
   3.879838522207849*^9, 3.879838534510736*^9}, 3.879852592811491*^9, 
   3.879852736062443*^9, 3.879923973821768*^9, 3.879924141414077*^9, 
   3.879924179315148*^9, 3.8799242105255404`*^9, 3.95159249096722*^9, 
   3.951769612751471*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"6ef44ca9-a9a7-4789-80cc-d85c95d957dd"],

Cell[BoxData["\<\"done\"\>"], "Print",
 CellChangeTimes->{
  3.879149681998238*^9, 3.879149919161701*^9, 3.87915005247363*^9, 
   3.879150178412766*^9, 3.879150212888843*^9, 3.879150516657421*^9, 
   3.879151033519609*^9, 3.879151073951153*^9, 3.87915121168649*^9, 
   3.879151370712469*^9, 3.879151493048258*^9, 3.879151569223485*^9, 
   3.879151678518402*^9, 3.8791517255991173`*^9, 3.879167188033093*^9, 
   3.879167259485421*^9, 3.8793280472596207`*^9, 3.879417928367219*^9, 
   3.879740864506196*^9, 3.879752178429493*^9, 3.8798241764184*^9, {
   3.879838522207849*^9, 3.879838534510736*^9}, 3.879852592811491*^9, 
   3.879852736062443*^9, 3.879923973821768*^9, 3.879924141414077*^9, 
   3.879924179315148*^9, 3.8799242105255404`*^9, 3.95159249096722*^9, 
   3.951769612753084*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"4b8913b4-2c3c-45f3-86b8-d22810b9ac25"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "rho", " ", "u", 
     " ", 
     SuperscriptBox["uc", "3"], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", "rho", " ", "u", 
     " ", 
     SuperscriptBox["uc", "3"], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["uc", "4"], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["uc", "4"], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["uc", "2"], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["uc", "2"], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.879149682680438*^9, 3.879149924154415*^9, 3.879150052902169*^9, 
   3.8791501788095093`*^9, 3.8791502132832794`*^9, 3.879150517061967*^9, 
   3.879151034290332*^9, 3.8791510743476257`*^9, 3.879151212047733*^9, 
   3.879151370934107*^9, 3.879151493225923*^9, 3.879151569382707*^9, 
   3.879151678700786*^9, 3.8791517257267*^9, 3.879167188198155*^9, 
   3.879167259596953*^9, 3.879328047714224*^9, 3.879417928594504*^9, 
   3.879740864719267*^9, 3.879752178617304*^9, 3.879824176597164*^9, {
   3.879838522394526*^9, 3.879838534623043*^9}, 3.879852593021678*^9, 
   3.879852736240876*^9, 3.879923973980818*^9, 3.879924141546678*^9, 
   3.87992417944252*^9, 3.879924210608532*^9, 3.9515924910436563`*^9, 
   3.951769612753684*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"d497fe37-7c8b-4d16-aad9-de526521711d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deriv2symc", "=", 
  RowBox[{"deriv", "[", 
   RowBox[{"2", ",", 
    RowBox[{"Union", "[", 
     RowBox[{
     "shuffle", ",", "explicitTheta", ",", "explicitOmega", ",", 
      "elementaryOmega", ",", "nilpotentCone", ",", "deriv1symc"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.879149715239279*^9, 3.879149753735352*^9}, {
  3.879150061081848*^9, 3.879150064542897*^9}, {3.879150162675345*^9, 
  3.879150163181324*^9}, {3.8791505199263906`*^9, 3.879150538371924*^9}, {
  3.879151143176218*^9, 3.879151144303249*^9}, {3.879151215831497*^9, 
  3.8791512172891083`*^9}, {3.879151695814171*^9, 3.879151698887794*^9}, {
  3.879151730044022*^9, 3.879151734071957*^9}, {3.879167267919292*^9, 
  3.879167277977921*^9}, {3.8798385254074183`*^9, 3.87983855961254*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"4a15a151-c6a2-4f7b-a943-85aa515e4c8e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing positive part of c^(n)\"\>"], "Print",
 CellChangeTimes->{{3.8791497378735743`*^9, 3.879149755375251*^9}, 
   3.8791500664199867`*^9, {3.879150165223015*^9, 3.879150182753377*^9}, 
   3.8791502173637943`*^9, 3.8791505224590807`*^9, 3.879150559185652*^9, 
   3.879151078139205*^9, 3.879151147146859*^9, 3.879151219820058*^9, 
   3.879151371404911*^9, 3.879151497246599*^9, 3.879151571881019*^9, 
   3.879151700039483*^9, 3.87915173568783*^9, 3.8791671905049543`*^9, {
   3.8791672691503887`*^9, 3.879167279150872*^9}, 3.8793280488047647`*^9, 
   3.879417929032551*^9, 3.8797408651729*^9, 3.879752179094339*^9, 
   3.879824177073454*^9, {3.87983853860259*^9, 3.879838560739573*^9}, 
   3.879852593595748*^9, 3.87985273666927*^9, 3.879923974221404*^9, 
   3.879924141781257*^9, 3.879924179680266*^9, 3.879924210895474*^9, 
   3.951592491215406*^9, 3.9517696128872147`*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"0818ee7f-f214-49a6-9712-eb37e0acfb36"],

Cell[BoxData["\<\"computing positive part of b^(n)\"\>"], "Print",
 CellChangeTimes->{{3.8791497378735743`*^9, 3.879149755375251*^9}, 
   3.8791500664199867`*^9, {3.879150165223015*^9, 3.879150182753377*^9}, 
   3.8791502173637943`*^9, 3.8791505224590807`*^9, 3.879150559185652*^9, 
   3.879151078139205*^9, 3.879151147146859*^9, 3.879151219820058*^9, 
   3.879151371404911*^9, 3.879151497246599*^9, 3.879151571881019*^9, 
   3.879151700039483*^9, 3.87915173568783*^9, 3.8791671905049543`*^9, {
   3.8791672691503887`*^9, 3.879167279150872*^9}, 3.8793280488047647`*^9, 
   3.879417929032551*^9, 3.8797408651729*^9, 3.879752179094339*^9, 
   3.879824177073454*^9, {3.87983853860259*^9, 3.879838560739573*^9}, 
   3.879852593595748*^9, 3.87985273666927*^9, 3.879923974221404*^9, 
   3.879924141781257*^9, 3.879924179680266*^9, 3.879924210895474*^9, 
   3.951592491215406*^9, 3.9517696129139633`*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"86e7a53e-49ad-44c0-8bb7-4984ca2ebb3d"],

Cell[BoxData["\<\"computing positive part of a^(n)\"\>"], "Print",
 CellChangeTimes->{{3.8791497378735743`*^9, 3.879149755375251*^9}, 
   3.8791500664199867`*^9, {3.879150165223015*^9, 3.879150182753377*^9}, 
   3.8791502173637943`*^9, 3.8791505224590807`*^9, 3.879150559185652*^9, 
   3.879151078139205*^9, 3.879151147146859*^9, 3.879151219820058*^9, 
   3.879151371404911*^9, 3.879151497246599*^9, 3.879151571881019*^9, 
   3.879151700039483*^9, 3.87915173568783*^9, 3.8791671905049543`*^9, {
   3.8791672691503887`*^9, 3.879167279150872*^9}, 3.8793280488047647`*^9, 
   3.879417929032551*^9, 3.8797408651729*^9, 3.879752179094339*^9, 
   3.879824177073454*^9, {3.87983853860259*^9, 3.879838560739573*^9}, 
   3.879852593595748*^9, 3.87985273666927*^9, 3.879923974221404*^9, 
   3.879924141781257*^9, 3.879924179680266*^9, 3.879924210895474*^9, 
   3.951592491215406*^9, 3.951769612941223*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"adbfbc64-2810-4343-9cf9-bb791bd6d64c"],

Cell[BoxData["\<\"solving system\"\>"], "Print",
 CellChangeTimes->{{3.8791497378735743`*^9, 3.879149755375251*^9}, 
   3.8791500664199867`*^9, {3.879150165223015*^9, 3.879150182753377*^9}, 
   3.8791502173637943`*^9, 3.8791505224590807`*^9, 3.879150559185652*^9, 
   3.879151078139205*^9, 3.879151147146859*^9, 3.879151219820058*^9, 
   3.879151371404911*^9, 3.879151497246599*^9, 3.879151571881019*^9, 
   3.879151700039483*^9, 3.87915173568783*^9, 3.8791671905049543`*^9, {
   3.8791672691503887`*^9, 3.879167279150872*^9}, 3.8793280488047647`*^9, 
   3.879417929032551*^9, 3.8797408651729*^9, 3.879752179094339*^9, 
   3.879824177073454*^9, {3.87983853860259*^9, 3.879838560739573*^9}, 
   3.879852593595748*^9, 3.87985273666927*^9, 3.879923974221404*^9, 
   3.879924141781257*^9, 3.879924179680266*^9, 3.879924210895474*^9, 
   3.951592491215406*^9, 3.951769612962462*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"c9325020-905f-4327-a99c-60a7e2d0db1a"],

Cell[BoxData["\<\"simplify solution\"\>"], "Print",
 CellChangeTimes->{{3.8791497378735743`*^9, 3.879149755375251*^9}, 
   3.8791500664199867`*^9, {3.879150165223015*^9, 3.879150182753377*^9}, 
   3.8791502173637943`*^9, 3.8791505224590807`*^9, 3.879150559185652*^9, 
   3.879151078139205*^9, 3.879151147146859*^9, 3.879151219820058*^9, 
   3.879151371404911*^9, 3.879151497246599*^9, 3.879151571881019*^9, 
   3.879151700039483*^9, 3.87915173568783*^9, 3.8791671905049543`*^9, {
   3.8791672691503887`*^9, 3.879167279150872*^9}, 3.8793280488047647`*^9, 
   3.879417929032551*^9, 3.8797408651729*^9, 3.879752179094339*^9, 
   3.879824177073454*^9, {3.87983853860259*^9, 3.879838560739573*^9}, 
   3.879852593595748*^9, 3.87985273666927*^9, 3.879923974221404*^9, 
   3.879924141781257*^9, 3.879924179680266*^9, 3.879924210895474*^9, 
   3.951592491215406*^9, 3.951769613014683*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"81049761-eb2c-48c4-a176-a2f5dd135065"],

Cell[BoxData["\<\"done\"\>"], "Print",
 CellChangeTimes->{{3.8791497378735743`*^9, 3.879149755375251*^9}, 
   3.8791500664199867`*^9, {3.879150165223015*^9, 3.879150182753377*^9}, 
   3.8791502173637943`*^9, 3.8791505224590807`*^9, 3.879150559185652*^9, 
   3.879151078139205*^9, 3.879151147146859*^9, 3.879151219820058*^9, 
   3.879151371404911*^9, 3.879151497246599*^9, 3.879151571881019*^9, 
   3.879151700039483*^9, 3.87915173568783*^9, 3.8791671905049543`*^9, {
   3.8791672691503887`*^9, 3.879167279150872*^9}, 3.8793280488047647`*^9, 
   3.879417929032551*^9, 3.8797408651729*^9, 3.879752179094339*^9, 
   3.879824177073454*^9, {3.87983853860259*^9, 3.879838560739573*^9}, 
   3.879852593595748*^9, 3.87985273666927*^9, 3.879923974221404*^9, 
   3.879924141781257*^9, 3.879924179680266*^9, 3.879924210895474*^9, 
   3.951592491215406*^9, 3.9517696130162153`*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"c11e1bd9-2c57-4d03-9c4c-4d8426921a66"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["uc", "4"], " ", 
     SuperscriptBox[
      RowBox[{"log", "[", "2", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["uc", "4"], " ", 
     SuperscriptBox[
      RowBox[{"log", "[", "2", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "16"}], " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "rho", " ", "u", " ", 
     SuperscriptBox["uc", "5"], " ", 
     SuperscriptBox[
      RowBox[{"log", "[", "2", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"16", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "rho", " ", "u", " ", 
     SuperscriptBox["uc", "5"], " ", 
     SuperscriptBox[
      RowBox[{"log", "[", "2", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["uc", "6"], " ", 
     SuperscriptBox[
      RowBox[{"log", "[", "2", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"8", "-", 
       RowBox[{"8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["uc", "6"], " ", 
     SuperscriptBox[
      RowBox[{"log", "[", "2", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.87914974808455*^9, 3.879149827842536*^9, 3.879150071709518*^9, {
   3.879150166706676*^9, 3.879150183831407*^9}, 3.879150218430139*^9, 
   3.87915052370935*^9, 3.8791505608581877`*^9, 3.879151079350635*^9, 
   3.879151151954855*^9, 3.8791512209651937`*^9, 3.879151371677085*^9, 
   3.879151497764842*^9, 3.8791515723997803`*^9, 3.879151701347097*^9, 
   3.879151736150524*^9, 3.879167191010875*^9, {3.87916727028196*^9, 
   3.879167279580611*^9}, 3.879328049872292*^9, 3.879417929543162*^9, 
   3.879740865672361*^9, 3.879752179600163*^9, 3.87982417762702*^9, {
   3.879838539534806*^9, 3.879838561244318*^9}, 3.879852594203633*^9, 
   3.879852737167758*^9, 3.879923976113125*^9, 3.879924143688069*^9, {
   3.87992418152556*^9, 3.879924211113606*^9}, 3.951592491374278*^9, 
   3.951769613016835*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"e3698c6b-c1f0-492b-a7ba-39ec07928bb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deriv3symc", "=", 
  RowBox[{"deriv", "[", 
   RowBox[{"3", ",", 
    RowBox[{"Union", "[", 
     RowBox[{
     "shuffle", ",", "explicitTheta", ",", "explicitOmega", ",", 
      "elementaryOmega", ",", "nilpotentCone", ",", "deriv1symc", ",", 
      "deriv2symc"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879149741225117*^9, 3.879149741474512*^9}, {
  3.8791502251322517`*^9, 3.879150241699711*^9}, {3.879150525803834*^9, 
  3.879150543512957*^9}, {3.879167288111499*^9, 3.879167293405076*^9}, {
  3.879838541868119*^9, 3.8798385687853336`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"eb00029b-f99c-44c3-bf4b-416f94322bc9"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing positive part of c^(n)\"\>"], "Print",
 CellChangeTimes->{3.87985274316994*^9, 3.87992397905239*^9, 
  3.879924146645478*^9, 3.8799241844639387`*^9, 3.879924215228749*^9, 
  3.951592493771152*^9, 3.951769614877681*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"67308440-3187-485b-8a21-a32838de77bc"],

Cell[BoxData["\<\"computing positive part of b^(n)\"\>"], "Print",
 CellChangeTimes->{3.87985274316994*^9, 3.87992397905239*^9, 
  3.879924146645478*^9, 3.8799241844639387`*^9, 3.879924215228749*^9, 
  3.951592493771152*^9, 3.951769615331936*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"845e717f-085a-47a6-880f-259f81a912cb"],

Cell[BoxData["\<\"computing positive part of a^(n)\"\>"], "Print",
 CellChangeTimes->{3.87985274316994*^9, 3.87992397905239*^9, 
  3.879924146645478*^9, 3.8799241844639387`*^9, 3.879924215228749*^9, 
  3.951592493771152*^9, 3.9517696157948017`*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"91e8d986-9e86-4827-b924-19cc887add35"],

Cell[BoxData["\<\"solving system\"\>"], "Print",
 CellChangeTimes->{3.87985274316994*^9, 3.87992397905239*^9, 
  3.879924146645478*^9, 3.8799241844639387`*^9, 3.879924215228749*^9, 
  3.951592493771152*^9, 3.951769615881185*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"240bcbfd-df77-4ba9-a6ca-599aab3b9486"],

Cell[BoxData["\<\"simplify solution\"\>"], "Print",
 CellChangeTimes->{3.87985274316994*^9, 3.87992397905239*^9, 
  3.879924146645478*^9, 3.8799241844639387`*^9, 3.879924215228749*^9, 
  3.951592493771152*^9, 3.95176961599249*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"6fc6f1b6-a689-404c-9814-c53e202e1e4b"],

Cell[BoxData["\<\"done\"\>"], "Print",
 CellChangeTimes->{3.87985274316994*^9, 3.87992397905239*^9, 
  3.879924146645478*^9, 3.8799241844639387`*^9, 3.879924215228749*^9, 
  3.951592493771152*^9, 3.951769615998746*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"39c134f3-6926-40cd-97b5-94cd6acb9a03"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "336"}], "-", 
       RowBox[{"336", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SqrtBox["2"], " ", "rho", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["rho", "2"], " ", 
        SuperscriptBox["u", "2"]}]}], ")"}], " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30"}], "-", 
          RowBox[{"30", " ", "\[ImaginaryI]"}]}], ")"}], " ", "rho", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"144", "+", 
          RowBox[{"144", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["rho", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{"30", " ", "\[ImaginaryI]"}]}], ")"}], " ", "rho", " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"144", "+", 
          RowBox[{"144", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
        SuperscriptBox["rho", "3"], " ", 
        SuperscriptBox["u", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["u", "2"], " ", "uc", " ", 
        SuperscriptBox[
         RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
       RowBox[{"42", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["u", "2"], " ", "uc", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["rho", "2"], " ", 
        SuperscriptBox["u", "2"], " ", "uc", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["u", "2"], " ", "uc", " ", 
        SuperscriptBox[
         RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
       RowBox[{"42", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["u", "2"], " ", "uc", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"96", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["rho", "2"], " ", 
        SuperscriptBox["u", "2"], " ", "uc", " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "336"}], "-", 
       RowBox[{"336", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SqrtBox["2"], " ", "rho", " ", "u", " ", 
     SuperscriptBox["uc", "7"], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], " ", "rho", " ", "u",
         " ", 
        SuperscriptBox["uc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"54", "-", 
          RowBox[{"54", " ", "\[ImaginaryI]"}]}], ")"}], " ", "rho", " ", "u",
         " ", 
        SuperscriptBox["uc", "2"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"16", " ", "\[ImaginaryI]"}]}], ")"}], " ", "rho", " ", "u",
         " ", 
        SuperscriptBox["uc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"54", "-", 
          RowBox[{"54", " ", "\[ImaginaryI]"}]}], ")"}], " ", "rho", " ", "u",
         " ", 
        SuperscriptBox["uc", "2"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["uc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
       RowBox[{"15", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["uc", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["uc", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["uc", "3"], " ", 
        SuperscriptBox[
         RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
       RowBox[{"15", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["uc", "3"], " ", 
        RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "12"}], " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"47", "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
     SuperscriptBox["u", "4"], " ", 
     SuperscriptBox["uc", "4"], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"12", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"47", "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
     SuperscriptBox["u", "4"], " ", 
     SuperscriptBox["uc", "4"], " ", 
     RowBox[{"zeta", "[", "3", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.879149742098254*^9, 3.879150289027382*^9, 3.879150395540012*^9, 
   3.879150553002213*^9, 3.879150595789981*^9, 3.879151126128696*^9, 
   3.879151253659811*^9, 3.8791513800618763`*^9, 3.879151513517868*^9, 
   3.8791515860600443`*^9, 3.879151753166798*^9, 3.879167203621209*^9, 
   3.879328061000638*^9, 3.879417940581779*^9, 3.879740876282896*^9, 
   3.879752191033045*^9, 3.879824189040297*^9, {3.879838553750334*^9, 
   3.879838581074141*^9}, 3.879852600038858*^9, 3.87985274770394*^9, 
   3.879924011096863*^9, 3.879924165406065*^9, {3.879924199356947*^9, 
   3.879924217104165*^9}, 3.951592495125086*^9, 3.9517696160006447`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"9786b92a-fc09-48ae-95e1-72d41996748b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy", "Subsection",
 CellChangeTimes->{{3.879153420452984*^9, 3.879153428219873*^9}, {
  3.879167207621611*^9, 
  3.879167208817491*^9}},ExpressionUUID->"71ef81af-b42f-4fdd-9417-\
2aef4901af60"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "1", "]"}], "/.", "deriv1symc"}], "/.", 
   "nilpotentCone"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879153442720313*^9, 3.879153451682466*^9}, 
   3.8791535080169992`*^9, {3.879153792234706*^9, 3.879153800038181*^9}, {
   3.8791538609264936`*^9, 3.8791538659923177`*^9}, {3.87916733080344*^9, 
   3.879167338874968*^9}, {3.879168204436163*^9, 3.879168210997755*^9}, {
   3.879838590806529*^9, 3.879838591498431*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"89028edd-ecbf-40b7-a159-2d241b153abe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "32"}], " ", "\[Pi]", " ", 
  SuperscriptBox["u", "2"], " ", 
  SuperscriptBox["uc", "2"], " ", 
  RowBox[{"log", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{
  3.8791534521670637`*^9, 3.879153509305299*^9, {3.879153786533939*^9, 
   3.879153800468672*^9}, 3.879153866842639*^9, 3.879167212084055*^9, {
   3.879167303359124*^9, 3.879167339393487*^9}, 3.879168213282393*^9, 
   3.879328061055085*^9, 3.879417940626223*^9, 3.879740876323443*^9, 
   3.879752191086006*^9, 3.879824189107036*^9, 3.879838593838836*^9, 
   3.8798527477474613`*^9, 3.879924011151743*^9, 3.879924217144815*^9, 
   3.951592495157795*^9, 3.951593007988863*^9, 3.9517696160293016`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"397f3e47-fad5-44ff-bc10-87cdf495f9b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "2", "]"}], "/.", "deriv2symc"}], "/.", 
   "nilpotentCone"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8791539367276583`*^9, 3.879153949555464*^9}, {
  3.879167372978343*^9, 3.8791673854610023`*^9}, {3.879168217082807*^9, 
  3.879168220583488*^9}, {3.879838597131213*^9, 3.879838597852296*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"7fd16dd4-3573-4cc3-b9bf-e78efc84a497"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.879153951176867*^9, 3.879167213760312*^9, 3.87916730518957*^9, {
   3.879167381395213*^9, 3.879167385858059*^9}, 3.879168221121942*^9, 
   3.879328061086964*^9, 3.879417940655835*^9, 3.879740876346376*^9, 
   3.879752191118651*^9, 3.879824189130354*^9, 3.879838599488554*^9, 
   3.879852747771221*^9, 3.879924011200776*^9, 3.879924217165088*^9, 
   3.9515924951613607`*^9, 3.951769616053658*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"4417e884-8d30-4dc7-9b64-cf36bcba5c4c"]
}, Open  ]],

Cell["Equation (83)", "Text",
 CellChangeTimes->{{3.879848296098995*^9, 3.8798482994063168`*^9}, {
  3.879851725266273*^9, 
  3.879851729931616*^9}},ExpressionUUID->"21ee8f69-66a1-4084-8511-\
de19e45aa06d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Energy", "[", "3", "]"}], "/.", "deriv3symc"}], "/.", 
    "evalrho"}], "/.", "nilpotentCone"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879153957940147*^9, 3.879154027888291*^9}, {
  3.879154059685443*^9, 3.879154067538193*^9}, {3.879167396383867*^9, 
  3.879167418034894*^9}, {3.879168223140608*^9, 3.879168227527268*^9}, {
  3.879838601827981*^9, 3.879838602509337*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"419009a5-6493-4605-b5bb-0920a7938d74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "192"}], " ", "\[Pi]", " ", 
  SuperscriptBox["u", "2"], " ", 
  SuperscriptBox["uc", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"20", "+", 
    RowBox[{"127", " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["uc", "2"]}]}], ")"}], " ", 
  RowBox[{"zeta", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{
  3.87915397187719*^9, {3.879154007943491*^9, 3.879154028778467*^9}, {
   3.879154061797436*^9, 3.879154068445188*^9}, 3.879167216058865*^9, {
   3.879167398254434*^9, 3.879167418836512*^9}, 3.8791682286839943`*^9, 
   3.879328061098206*^9, 3.87941794066791*^9, 3.879740876356723*^9, 
   3.879752191130897*^9, 3.879824189165346*^9, 3.879838603135182*^9, 
   3.879852747782957*^9, 3.879924011221643*^9, 3.879924217179214*^9, 
   3.9515924951643877`*^9, 3.951769616056389*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"9780d9ee-d2fa-45ee-834a-75b0e7aff6cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rescaled holomorphic symplectic form", "Subsection",
 CellChangeTimes->{{3.879167437599887*^9, 
  3.879167446228847*^9}},ExpressionUUID->"c2a0a6e2-0159-4dca-8624-\
5738c5e7085d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "u", ",", "uc"}], "]"}], "/.", 
     "deriv1symc"}], "/.", "evalrho"}], "/.", "nilpotentCone"}], "/.", 
  RowBox[{"{", 
   RowBox[{"d", "\[Rule]", "D"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.879167641343948*^9, 3.879167680231173*^9}, {
  3.879167757560321*^9, 3.87916775792493*^9}, {3.87916779505836*^9, 
  3.879167807351961*^9}, {3.879167854035235*^9, 3.879167855164719*^9}, {
  3.879838607803973*^9, 3.879838608460866*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"ccea2f78-69cd-4c11-9b91-445c481f47d8"],

Cell[BoxData[
 RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", "uc", " ", 
  
  RowBox[{"log", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{{3.879167656041506*^9, 3.879167680903739*^9}, 
   3.87916780820095*^9, 3.879167855842404*^9, 3.879328061246837*^9, 
   3.879417940804128*^9, 3.879740876477*^9, 3.879752191201969*^9, 
   3.879824189258032*^9, 3.879838609679883*^9, 3.879852747860128*^9, 
   3.879924011252689*^9, 3.879924217218134*^9, 3.951592495191193*^9, 
   3.9517696160787573`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"7a952999-3b3c-4605-8c57-96fab0996d7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"omega", "[", 
       RowBox[{"2", ",", "0", ",", "u", ",", "uc"}], "]"}], "/.", 
      "deriv2symc"}], "/.", "deriv1symc"}], "/.", "evalrho"}], "/.", 
   "nilpotentCone"}], "/.", 
  RowBox[{"{", 
   RowBox[{"d", "\[Rule]", "D"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.879167888358881*^9, 3.879167909582788*^9}, {
  3.87983861209587*^9, 3.879838615010987*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"2e5f9736-fc5b-411b-91ac-053c1fa38ab5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879167910774823*^9, 3.879328061997129*^9, 
  3.879417941542183*^9, 3.879740877182167*^9, 3.879752191633234*^9, 
  3.879824189750658*^9, 3.8798386167275953`*^9, 3.87985274827717*^9, 
  3.879924011274742*^9, 3.8799242174190607`*^9, 3.951592495370949*^9, 
  3.951769616232296*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"b0ef9a0c-2b07-4107-ac0b-9ac8c1e52772"]
}, Open  ]],

Cell["Equation (84)", "Text",
 CellChangeTimes->{{3.879848521544203*^9, 3.879848524549638*^9}, {
  3.879851736421205*^9, 
  3.879851740769511*^9}},ExpressionUUID->"620ece3c-8e39-4cf1-b1ec-\
dd9ecb031531"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"omega", "[", 
         RowBox[{"3", ",", "0", ",", "u", ",", "uc"}], "]"}], "/.", 
        "deriv3symc"}], "/.", "deriv2symc"}], "/.", "deriv1symc"}], "/.", 
     "evalrho"}], "/.", "nilpotentCone"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879167915016301*^9, 3.879167931009627*^9}, {
  3.879167961069981*^9, 3.879167985480427*^9}, {3.879168184041765*^9, 
  3.879168190942375*^9}, {3.879838618860651*^9, 3.879838626015438*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"9b9da205-4582-4599-99b9-9b1e794d30c1"],

Cell[BoxData[
 RowBox[{"3072", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", "uc", " ", 
  RowBox[{"(", 
   RowBox[{"10", "+", 
    RowBox[{"127", " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["uc", "2"]}]}], ")"}], " ", 
  RowBox[{"zeta", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{{3.8791679721501837`*^9, 3.879167986018413*^9}, 
   3.879168191662528*^9, 3.8793280627991743`*^9, 3.879417942367673*^9, 
   3.879740877966896*^9, 3.8797521927143173`*^9, 3.8798241911224813`*^9, 
   3.879838629075614*^9, 3.879848608893526*^9, 3.879852749323386*^9, 
   3.879924011322885*^9, 3.8799242179363346`*^9, 3.951592495824753*^9, 
   3.951769616615992*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"d2313a98-2f67-4384-9cf4-e81cf7d48805"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computation in the most symmetric case p=Exp[I Pi/4]", "Section",
 CellChangeTimes->{{3.879154160025373*^9, 
  3.879154165238696*^9}},ExpressionUUID->"6511a89b-d0c7-4cbb-ab24-\
07083584103b"],

Cell["\<\
The Omega-integrals are explictly known, but u,v are arbitrary \
\>", "Text",
 CellChangeTimes->{{3.879154738524711*^9, 
  3.879154774720859*^9}},ExpressionUUID->"08ca800c-9d07-41ec-89cc-\
cc7c2ea8dca0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deriv1sym", "=", 
  RowBox[{"deriv", "[", 
   RowBox[{"1", ",", 
    RowBox[{"Union", "[", 
     RowBox[{
     "shuffle", ",", "explicitTheta", ",", "explicitOmega", ",", 
      "elementaryOmega"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8791535204981537`*^9, 3.879153522155471*^9}, {
  3.879154179664304*^9, 3.879154191817072*^9}, {3.879838635128197*^9, 
  3.8798386362479763`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"d9c4a8ff-290a-4989-9f84-9377ab47f4d5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing positive part of c^(n)\"\>"], "Print",
 CellChangeTimes->{3.879154192593521*^9, 3.879169235684375*^9, 
  3.879328062891266*^9, 3.879328173892592*^9, 3.879329493816882*^9, 
  3.879417942462536*^9, 3.879740878055159*^9, 3.87975219281772*^9, 
  3.879824191239866*^9, 3.879838637040539*^9, 3.8798527494175243`*^9, 
  3.879924011467881*^9, 3.879924217980112*^9, 3.9515924958493757`*^9, 
  3.951769616635064*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"24647bc6-0ce1-4f32-88af-1a034ce66cdb"],

Cell[BoxData["\<\"computing positive part of b^(n)\"\>"], "Print",
 CellChangeTimes->{3.879154192593521*^9, 3.879169235684375*^9, 
  3.879328062891266*^9, 3.879328173892592*^9, 3.879329493816882*^9, 
  3.879417942462536*^9, 3.879740878055159*^9, 3.87975219281772*^9, 
  3.879824191239866*^9, 3.879838637040539*^9, 3.8798527494175243`*^9, 
  3.879924011467881*^9, 3.879924217980112*^9, 3.9515924958493757`*^9, 
  3.951769616642313*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"d959411d-dbbe-4135-ae6f-5e9597eb04c0"],

Cell[BoxData["\<\"computing positive part of a^(n)\"\>"], "Print",
 CellChangeTimes->{3.879154192593521*^9, 3.879169235684375*^9, 
  3.879328062891266*^9, 3.879328173892592*^9, 3.879329493816882*^9, 
  3.879417942462536*^9, 3.879740878055159*^9, 3.87975219281772*^9, 
  3.879824191239866*^9, 3.879838637040539*^9, 3.8798527494175243`*^9, 
  3.879924011467881*^9, 3.879924217980112*^9, 3.9515924958493757`*^9, 
  3.951769616656163*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"652bdb19-06da-432d-a9ad-999158e8dc45"],

Cell[BoxData["\<\"solving system\"\>"], "Print",
 CellChangeTimes->{3.879154192593521*^9, 3.879169235684375*^9, 
  3.879328062891266*^9, 3.879328173892592*^9, 3.879329493816882*^9, 
  3.879417942462536*^9, 3.879740878055159*^9, 3.87975219281772*^9, 
  3.879824191239866*^9, 3.879838637040539*^9, 3.8798527494175243`*^9, 
  3.879924011467881*^9, 3.879924217980112*^9, 3.9515924958493757`*^9, 
  3.951769616656886*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"510d7ae8-a06e-4cae-b46d-8cfc6054f12c"],

Cell[BoxData["\<\"simplify solution\"\>"], "Print",
 CellChangeTimes->{3.879154192593521*^9, 3.879169235684375*^9, 
  3.879328062891266*^9, 3.879328173892592*^9, 3.879329493816882*^9, 
  3.879417942462536*^9, 3.879740878055159*^9, 3.87975219281772*^9, 
  3.879824191239866*^9, 3.879838637040539*^9, 3.8798527494175243`*^9, 
  3.879924011467881*^9, 3.879924217980112*^9, 3.9515924958493757`*^9, 
  3.9517696166572533`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"fbc89e45-4e1b-4702-a9fb-0e5bf4f1fe09"],

Cell[BoxData["\<\"done\"\>"], "Print",
 CellChangeTimes->{3.879154192593521*^9, 3.879169235684375*^9, 
  3.879328062891266*^9, 3.879328173892592*^9, 3.879329493816882*^9, 
  3.879417942462536*^9, 3.879740878055159*^9, 3.87975219281772*^9, 
  3.879824191239866*^9, 3.879838637040539*^9, 3.8798527494175243`*^9, 
  3.879924011467881*^9, 3.879924217980112*^9, 3.9515924958493757`*^9, 
  3.951769616678138*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"d6ecf80e-e9d6-4429-a70b-a80e7758ebb0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "rho"}], " ", "u", " ", 
        SuperscriptBox["uc", "3"]}], "+", 
       RowBox[{"3", " ", "rho", " ", 
        SuperscriptBox["uc", "2"], " ", "v", " ", "vc"}], "-", 
       RowBox[{"3", " ", "rho", " ", "u", " ", "uc", " ", 
        SuperscriptBox["vc", "2"]}], "+", 
       RowBox[{"rho", " ", "v", " ", 
        SuperscriptBox["vc", "3"]}]}], ")"}], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "rho"}], " ", "u", " ", 
        SuperscriptBox["uc", "3"]}], "+", 
       RowBox[{"3", " ", "rho", " ", 
        SuperscriptBox["uc", "2"], " ", "v", " ", "vc"}], "+", 
       RowBox[{"3", " ", "rho", " ", "u", " ", "uc", " ", 
        SuperscriptBox["vc", "2"]}], "-", 
       RowBox[{"rho", " ", "v", " ", 
        SuperscriptBox["vc", "3"]}]}], ")"}], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["uc", "3"], " ", "vc"}], "+", 
       RowBox[{"uc", " ", 
        SuperscriptBox["vc", "3"]}]}], ")"}], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["uc", "3"], " ", "vc"}], "-", 
       RowBox[{"uc", " ", 
        SuperscriptBox["vc", "3"]}]}], ")"}], " ", 
     RowBox[{"log", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", "uc"}], "-", 
        RowBox[{"v", " ", "vc"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rho", "2"]}]}], ")"}], " ", "u", " ", "uc", " ", 
         "v", " ", "vc"}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
      RowBox[{"log", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}]]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "2"], " ", "vc"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["rho", "2"], " ", "uc", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["v", "2"], " ", "vc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
            SuperscriptBox["uc", "2"]}], "+", 
           SuperscriptBox["vc", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", "uc", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["uc", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"log", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}]]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "2"], " ", "vc"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["rho", "2"], " ", "uc", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "2"]}], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["v", "2"], " ", "vc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
            SuperscriptBox["uc", "2"]}], "+", 
           SuperscriptBox["vc", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", "uc", " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["uc", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"log", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8791541927889547`*^9, 3.879169235862033*^9, 
  3.879328063095985*^9, 3.879328174067555*^9, 3.879329493998667*^9, 
  3.879417942676977*^9, 3.879740878259222*^9, 3.879752193016819*^9, 
  3.879824191435213*^9, 3.879838637256583*^9, 3.879852749607175*^9, 
  3.8799240118233232`*^9, 3.879924218060025*^9, 3.951592495898699*^9, 
  3.951769616679038*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"2850dc84-ef5b-4c44-a7cb-e7652cb557eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"deriv2sym", "=", 
  RowBox[{"deriv", "[", 
   RowBox[{"2", ",", 
    RowBox[{"Union", "[", 
     RowBox[{
     "shuffle", ",", "explicitTheta", ",", "explicitOmega", ",", 
      "elementaryOmega", ",", "deriv1sym"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8791542261712637`*^9, 3.879154228117657*^9}, {
  3.879838642322741*^9, 3.879838645958828*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"c67d62ed-4ea1-4456-a252-639c17d8357a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing positive part of c^(n)\"\>"], "Print",
 CellChangeTimes->{3.8791542294921103`*^9, 3.879169238884204*^9, 
  3.879328063586557*^9, 3.879328177917033*^9, 3.879417943125299*^9, 
  3.879740878709017*^9, 3.879752193459927*^9, 3.879824191908179*^9, 
  3.879838647045879*^9, 3.879852750052561*^9, 3.879924012065503*^9, 
  3.879924218348956*^9, 3.951592496072755*^9, 3.951769616814561*^9},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"238e256b-68c9-4ab0-abfc-c224292d33e9"],

Cell[BoxData["\<\"computing positive part of b^(n)\"\>"], "Print",
 CellChangeTimes->{3.8791542294921103`*^9, 3.879169238884204*^9, 
  3.879328063586557*^9, 3.879328177917033*^9, 3.879417943125299*^9, 
  3.879740878709017*^9, 3.879752193459927*^9, 3.879824191908179*^9, 
  3.879838647045879*^9, 3.879852750052561*^9, 3.879924012065503*^9, 
  3.879924218348956*^9, 3.951592496072755*^9, 3.951769616899098*^9},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"56b84ad3-acb8-479c-a632-9767368c7180"],

Cell[BoxData["\<\"computing positive part of a^(n)\"\>"], "Print",
 CellChangeTimes->{3.8791542294921103`*^9, 3.879169238884204*^9, 
  3.879328063586557*^9, 3.879328177917033*^9, 3.879417943125299*^9, 
  3.879740878709017*^9, 3.879752193459927*^9, 3.879824191908179*^9, 
  3.879838647045879*^9, 3.879852750052561*^9, 3.879924012065503*^9, 
  3.879924218348956*^9, 3.951592496072755*^9, 3.951769616984322*^9},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"c5d3937b-2555-46b1-94e5-3f32014ce559"],

Cell[BoxData["\<\"solving system\"\>"], "Print",
 CellChangeTimes->{3.8791542294921103`*^9, 3.879169238884204*^9, 
  3.879328063586557*^9, 3.879328177917033*^9, 3.879417943125299*^9, 
  3.879740878709017*^9, 3.879752193459927*^9, 3.879824191908179*^9, 
  3.879838647045879*^9, 3.879852750052561*^9, 3.879924012065503*^9, 
  3.879924218348956*^9, 3.951592496072755*^9, 3.951769616992729*^9},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"edcb0253-8fee-443d-a6a4-cf85c55c19ea"],

Cell[BoxData["\<\"simplify solution\"\>"], "Print",
 CellChangeTimes->{3.8791542294921103`*^9, 3.879169238884204*^9, 
  3.879328063586557*^9, 3.879328177917033*^9, 3.879417943125299*^9, 
  3.879740878709017*^9, 3.879752193459927*^9, 3.879824191908179*^9, 
  3.879838647045879*^9, 3.879852750052561*^9, 3.879924012065503*^9, 
  3.879924218348956*^9, 3.951592496072755*^9, 3.9517696170079412`*^9},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"58256539-fd60-4d5c-83aa-1d87293d2e56"],

Cell[BoxData["\<\"done\"\>"], "Print",
 CellChangeTimes->{3.8791542294921103`*^9, 3.879169238884204*^9, 
  3.879328063586557*^9, 3.879328177917033*^9, 3.879417943125299*^9, 
  3.879740878709017*^9, 3.879752193459927*^9, 3.879824191908179*^9, 
  3.879838647045879*^9, 3.879852750052561*^9, 3.879924012065503*^9, 
  3.879924218348956*^9, 3.951592496072755*^9, 3.951769617070221*^9},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"0e95df8a-47ca-41ee-9fbc-34116f6a3cf5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}]], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "5"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"8", " ", "u", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["rho", "2"], " ", "u", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         SuperscriptBox["vc", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["uc", "2"], " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["uc", "2"], " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{"5", " ", "u", " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["rho", "2"], " ", "u", " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "5"]}], "-", 
        RowBox[{
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "5"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}]], 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "5"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"8", " ", "u", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["rho", "2"], " ", "u", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         SuperscriptBox["vc", "3"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         SuperscriptBox["vc", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["uc", "2"], " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["uc", "2"], " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "3"]}], "-", 
        RowBox[{"5", " ", "u", " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["rho", "2"], " ", "u", " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "5"]}], "+", 
        RowBox[{
         SuperscriptBox["rho", "2"], " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "5"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "rho", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "5"], " ", "vc"}], "+", 
        RowBox[{"2", " ", "rho", " ", "u", " ", 
         SuperscriptBox["uc", "4"], " ", "v", " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"4", " ", "rho", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{"4", " ", "rho", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{"2", " ", "rho", " ", "u", " ", 
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         SuperscriptBox["vc", "4"]}], "-", 
        RowBox[{"2", " ", "rho", " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "5"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}]]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "rho", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "5"], " ", "vc"}], "+", 
        RowBox[{"2", " ", "rho", " ", "u", " ", 
         SuperscriptBox["uc", "4"], " ", "v", " ", 
         SuperscriptBox["vc", "2"]}], "-", 
        RowBox[{"4", " ", "rho", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{"4", " ", "rho", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "3"]}], "-", 
        RowBox[{"2", " ", "rho", " ", "u", " ", 
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         SuperscriptBox["vc", "4"]}], "+", 
        RowBox[{"2", " ", "rho", " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "5"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}]]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", 
         SuperscriptBox["uc", "5"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["uc", "4"], " ", "v", " ", 
         SuperscriptBox["vc", "3"]}], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         SuperscriptBox["vc", "5"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}]]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"8", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", 
         SuperscriptBox["uc", "5"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["uc", "4"], " ", "v", " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{"u", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         SuperscriptBox["vc", "5"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}], 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}]]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", "uc"}], "-", 
        RowBox[{"v", " ", "vc"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["uc", "4"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["rho", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "3"], " ", "v", " ", "vc"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["rho", "2"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["uc", "2"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["rho", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rho", "4"]}]}], ")"}], " ", "u", " ", "uc", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["vc", "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}], 
     RowBox[{"rho", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"rho", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", "uc"}], "+", 
          RowBox[{"v", " ", "vc"}]}], ")"}], "2"]}]], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", "uc"}], "-", 
        RowBox[{"v", " ", "vc"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["rho", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["uc", "3"], " ", "vc"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["rho", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["rho", "4"]}]}], ")"}], " ", "uc", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["vc", "3"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["rho", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
         SuperscriptBox["u", "2"], " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", "vc", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["uc", "2"], "-", 
           SuperscriptBox["vc", "2"]}], ")"}]}], "-", 
        RowBox[{"u", " ", 
         SuperscriptBox["v", "3"], " ", 
         SuperscriptBox["vc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["rho", "2"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
            SuperscriptBox["uc", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "2"], " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
            SuperscriptBox["uc", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["rho", "2"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"log", "[", "2", "]"}], "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"rho", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", " ", "uc"}], "+", 
           RowBox[{"v", " ", "vc"}]}], ")"}], "2"]}]], 
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "-", 
         RowBox[{"v", " ", "vc"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rho", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["uc", "3"], " ", "vc"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rho", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rho", "4"]}]}], ")"}], " ", "uc", " ", 
          SuperscriptBox["v", "4"], " ", 
          SuperscriptBox["vc", "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["rho", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
          SuperscriptBox["u", "2"], " ", "uc", " ", 
          SuperscriptBox["v", "2"], " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["uc", "2"], "+", 
            SuperscriptBox["vc", "2"]}], ")"}]}], "-", 
         RowBox[{"u", " ", 
          SuperscriptBox["v", "3"], " ", 
          SuperscriptBox["vc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"22", " ", 
                SuperscriptBox["rho", "2"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
             SuperscriptBox["uc", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["uc", "2"], " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rho", "2"]}]}], ")"}], " ", 
             SuperscriptBox["uc", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"22", " ", 
                SuperscriptBox["rho", "2"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["rho", "4"]}]}], ")"}], " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"log", "[", "2", "]"}], "2"]}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.879154230708996*^9, 3.8791692401507587`*^9, 
  3.879328064777583*^9, 3.87932817903839*^9, 3.879417944262142*^9, 
  3.879740879870347*^9, 3.879752194663398*^9, 3.879824193243714*^9, 
  3.879838648425119*^9, 3.879852751337727*^9, 3.879924061212323*^9, 
  3.879924218850301*^9, 3.951592496384997*^9, 3.9517696170729237`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"e9d6253b-551e-4c96-b03d-d1b4d8bcaf0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deriv3sym", "=", 
   RowBox[{"deriv", "[", 
    RowBox[{"3", ",", 
     RowBox[{"Union", "[", 
      RowBox[{
      "shuffle", ",", "explicitTheta", ",", "explicitOmega", ",", 
       "elementaryOmega", ",", "deriv2sym", ",", "deriv1sym"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.879328190665523*^9, 3.879328217585126*^9}, {
  3.879328355654458*^9, 3.87932838563979*^9}, {3.87932841897438*^9, 
  3.879328419713572*^9}, {3.8798386530064*^9, 3.879838658769425*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"ab02c252-f675-40c3-9a10-543af3275ace"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing positive part of c^(n)\"\>"], "Print",
 CellChangeTimes->{3.87932842709503*^9, 3.879417950484262*^9, 
  3.879740885922792*^9, 3.879752201016803*^9, 3.879824199671462*^9, 
  3.879838666075172*^9, 3.879852757538136*^9, 3.879924222981737*^9, 
  3.951592498770617*^9, 3.9517696189533367`*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"2e9de75b-a082-46f6-9ed4-d43f031e634c"],

Cell[BoxData["\<\"computing positive part of b^(n)\"\>"], "Print",
 CellChangeTimes->{3.87932842709503*^9, 3.879417950484262*^9, 
  3.879740885922792*^9, 3.879752201016803*^9, 3.879824199671462*^9, 
  3.879838666075172*^9, 3.879852757538136*^9, 3.879924222981737*^9, 
  3.951592498770617*^9, 3.951769620256082*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"b53ef4a1-ec42-4dcf-94cf-4d1294874fa7"],

Cell[BoxData["\<\"computing positive part of a^(n)\"\>"], "Print",
 CellChangeTimes->{3.87932842709503*^9, 3.879417950484262*^9, 
  3.879740885922792*^9, 3.879752201016803*^9, 3.879824199671462*^9, 
  3.879838666075172*^9, 3.879852757538136*^9, 3.879924222981737*^9, 
  3.951592498770617*^9, 3.951769621564583*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"b4df700e-bc33-4d49-89da-6e4269f2f7b9"],

Cell[BoxData["\<\"solving system\"\>"], "Print",
 CellChangeTimes->{3.87932842709503*^9, 3.879417950484262*^9, 
  3.879740885922792*^9, 3.879752201016803*^9, 3.879824199671462*^9, 
  3.879838666075172*^9, 3.879852757538136*^9, 3.879924222981737*^9, 
  3.951592498770617*^9, 3.951769621611185*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"09c6e39c-6043-49ed-839d-245a9f8f7d47"],

Cell[BoxData["\<\"simplify solution\"\>"], "Print",
 CellChangeTimes->{3.87932842709503*^9, 3.879417950484262*^9, 
  3.879740885922792*^9, 3.879752201016803*^9, 3.879824199671462*^9, 
  3.879838666075172*^9, 3.879852757538136*^9, 3.879924222981737*^9, 
  3.951592498770617*^9, 3.951769621695363*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"a5a2058e-866b-4bb6-a278-ae14011dba78"],

Cell[BoxData["\<\"done\"\>"], "Print",
 CellChangeTimes->{3.87932842709503*^9, 3.879417950484262*^9, 
  3.879740885922792*^9, 3.879752201016803*^9, 3.879824199671462*^9, 
  3.879838666075172*^9, 3.879852757538136*^9, 3.879924222981737*^9, 
  3.951592498770617*^9, 3.951769622072872*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"43aaef60-9ff1-4ba9-98a3-9a401441e76b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy", "Subsection",
 CellChangeTimes->{{3.879154267866849*^9, 
  3.879154268557995*^9}},ExpressionUUID->"0b37ab1d-c2e7-45bd-af2d-\
23105de4dd8d"],

Cell["Equation (79)", "Text",
 CellChangeTimes->{{3.879333464040865*^9, 3.879333469346377*^9}, {
  3.8798491009988527`*^9, 3.8798491046972423`*^9}, {3.879851786276569*^9, 
  3.879851799847336*^9}},ExpressionUUID->"7d367655-6cf7-46d4-9169-\
61ade35bb6e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "1", "]"}], "/.", "deriv1sym"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8791543015299807`*^9, 3.879154303438205*^9}, {
  3.87916920978233*^9, 3.879169214753781*^9}, {3.879838676437558*^9, 
  3.879838677672438*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"16cdb107-dfc4-471d-96fb-0b927ec00eb4"],

Cell[BoxData[
 RowBox[{"16", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["uc", "2"]}], "-", 
    RowBox[{"4", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
    RowBox[{
     SuperscriptBox["v", "2"], " ", 
     SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
  RowBox[{"log", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{{3.879154292479588*^9, 3.87915430412815*^9}, 
   3.87916924440621*^9, {3.879328064823892*^9, 3.8793280913095503`*^9}, 
   3.879328446498248*^9, 3.879328656496593*^9, 3.879417964557229*^9, 
   3.879740899748149*^9, 3.879752215797286*^9, 3.8798242166392403`*^9, 
   3.879838723341654*^9, 3.879852772951528*^9, 3.879924230258196*^9, 
   3.951592502676013*^9, 3.951593075989191*^9, 3.95176962209168*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"476b690b-68ed-4936-9578-f31e6c1517f6"]
}, Open  ]],

Cell["Equation (82)", "Text",
 CellChangeTimes->{{3.879333506280533*^9, 3.879333509803944*^9}, {
  3.879851845301308*^9, 
  3.879851848208547*^9}},ExpressionUUID->"971012bb-ad57-4127-b3f9-\
4d215cfd346f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "2", "]"}], "/.", "deriv2sym"}], "/.", "evalrho"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879154345025795*^9, 3.879154347471552*^9}, {
  3.879154378164567*^9, 3.879154395165346*^9}, {3.879169217726736*^9, 
  3.879169222707407*^9}, {3.879838679635529*^9, 3.879838680247478*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"05f788d6-81c1-4f1e-a7b5-3f0d4122d272"],

Cell[BoxData[
 FractionBox[
  RowBox[{"32", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "-", 
      RowBox[{"v", " ", "vc"}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["u", "4"], " ", 
      SuperscriptBox["uc", "4"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["u", "3"], " ", 
      SuperscriptBox["uc", "3"], " ", "v", " ", "vc"}], "+", 
     RowBox[{"4", " ", "u", " ", "uc", " ", "v", " ", "vc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["vc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["uc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"log", "[", "2", "]"}], "2"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}], ")"}], "3"], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]}]]}]]], "Output",
 CellChangeTimes->{{3.879154381559597*^9, 3.879154395784261*^9}, 
   3.879154483919213*^9, 3.8791546215807543`*^9, 3.879169246629468*^9, {
   3.879328064914258*^9, 3.879328094120578*^9}, 3.879328449086548*^9, 
   3.879328658791612*^9, 3.87941796464426*^9, 3.879740899835925*^9, 
   3.879752215896257*^9, 3.879824216754174*^9, 3.879838726289755*^9, 
   3.879852773046703*^9, 3.879924230310026*^9, 3.951592502703997*^9, 
   3.951593111966554*^9, 3.951593153056999*^9, 3.951769622116252*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"6afbd064-918d-4a6b-bb55-284444e6f89d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "-", 
      RowBox[{"32", " ", "Pi", " ", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"u", " ", "uc"}], " ", "-", " ", 
          RowBox[{"v", " ", "vc"}]}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"r", "^", "8"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"4", " ", "u", " ", "uc", " ", "v", " ", "vc"}]}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"log", "[", "2", "]"}], "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"rho", " ", 
          RowBox[{"r", "^", "6"}]}], ")"}]}]}]}], ")"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], " ", "+", " ", 
       RowBox[{"v", " ", "vc"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879154465959445*^9, 3.879154592555359*^9}, {
  3.9515931362566147`*^9, 3.951593147393745*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"f7ec26a6-1f17-402e-aafb-9b7cfa97b44e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.879154481303999*^9, {3.87915458266695*^9, 3.879154593118103*^9}, 
   3.87915462318429*^9, 3.879169250668212*^9, 3.879328064940344*^9, 
   3.879328450862854*^9, 3.879328662374771*^9, 3.879417964670793*^9, 
   3.8797408998573227`*^9, 3.879752215909656*^9, 3.879824216778632*^9, 
   3.879838734327277*^9, 3.879852773058062*^9, 3.879924230331164*^9, 
   3.951592502708383*^9, {3.951593133960908*^9, 3.9515931549212513`*^9}, 
   3.951769622119326*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"c75f3c1d-86a6-4d8e-9b67-34735412000b"]
}, Open  ]],

Cell["(formula not in the paper)", "Text",
 CellChangeTimes->{{3.879333620038062*^9, 
  3.87933362362735*^9}},ExpressionUUID->"4c948d0e-ae69-46b8-988a-\
031f247ea8af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "3", "]"}], "/.", "deriv3sym"}], "/.", "evalrho"}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879328101081683*^9, 3.879328114179225*^9}, {
  3.879838688314637*^9, 3.8798386889335947`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"b021a574-8416-4477-86fa-9202b7ef72c7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}], ")"}], "4"]], 
  RowBox[{"16", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["uc", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"735", " ", 
         SuperscriptBox["uc", "4"], " ", 
         SuperscriptBox["vc", "4"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["v", "6"], " ", 
      SuperscriptBox["vc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"420", " ", 
         SuperscriptBox["uc", "4"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"735", " ", 
         SuperscriptBox["uc", "4"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["vc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["u", "7"], " ", 
      SuperscriptBox["uc", "3"], " ", "v", " ", "vc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"245", " ", 
         SuperscriptBox["vc", "4"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["uc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "u", " ", "uc", " ", 
      SuperscriptBox["v", "5"], " ", "vc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"210", " ", 
         SuperscriptBox["uc", "4"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"735", " ", 
         SuperscriptBox["uc", "4"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["vc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["u", "3"], " ", 
      SuperscriptBox["uc", "3"], " ", 
      SuperscriptBox["v", "3"], " ", "vc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"735", " ", 
         SuperscriptBox["uc", "4"], " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["vc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"27", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["uc", "2"], " ", 
      SuperscriptBox["v", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["vc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"184", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "-", 
           RowBox[{"63", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"210", " ", 
         SuperscriptBox["uc", "4"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"2205", " ", 
         SuperscriptBox["uc", "4"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"99", " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["u", "5"], " ", "uc", " ", "v", " ", "vc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"105", " ", 
         SuperscriptBox["vc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["uc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"48", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"105", " ", 
         SuperscriptBox["uc", "2"], " ", 
         SuperscriptBox["vc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["uc", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "4"], " ", 
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"735", " ", 
         SuperscriptBox["uc", "8"], " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"105", " ", 
         SuperscriptBox["vc", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["uc", "4"], " ", 
         SuperscriptBox["vc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"log", "[", "2", "]"}], "3"]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["vc", "2"]}]}], ")"}], " ", 
            RowBox[{"zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.879328115216792*^9, 3.879328369807612*^9, 
  3.879328453226697*^9, 3.8793286646078787`*^9, 3.879417965127713*^9, 
  3.879740900316045*^9, 3.879752216419854*^9, 3.879824217295285*^9, 
  3.8798387380267687`*^9, 3.879852773526018*^9, 3.879924230524454*^9, 
  3.951592502819707*^9, 3.951769622219797*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"726ea147-b1b6-4b14-8423-263d0bf46810"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rescaled holomorphic symplectic form", "Subsection",
 CellChangeTimes->{
  3.879169281226467*^9},ExpressionUUID->"bbce5d2d-335f-43e1-a9f3-\
4e6061863978"],

Cell["(formulas not in the paper)", "Text",
 CellChangeTimes->{{3.8793336850609426`*^9, 
  3.879333690631335*^9}},ExpressionUUID->"ce6be82d-064c-4690-affa-\
1dff64b23b90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "u", ",", "v"}], "]"}], "/.", "deriv1sym"}],
     "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879333698956912*^9, 3.879333719981688*^9}, {
  3.87983869303057*^9, 3.879838694574186*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"57df8e77-5217-4259-a91c-651747e41d8e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879333720390214*^9, 3.879417965260866*^9, 
  3.87974090045236*^9, 3.879752216568919*^9, 3.879824217458811*^9, 
  3.87983874436306*^9, 3.87985277366208*^9, 3.879924230597413*^9, 
  3.951592502873612*^9, 3.9517696222655*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"1bc9e573-1c0d-44a8-b40e-061f361c3da4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "u", ",", "uc"}], "]"}], "/.", 
     "deriv1sym"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879328683686808*^9, 3.879328699370817*^9}, {
   3.8793291489720182`*^9, 3.879329149663279*^9}, {3.879329390388056*^9, 
   3.879329390537562*^9}, {3.87932948259102*^9, 3.879329483030659*^9}, {
   3.87932959989567*^9, 3.879329606853703*^9}, 3.879331273928293*^9, {
   3.879838698991679*^9, 3.879838699716316*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"7aa9fa0d-fb40-4791-9c7f-e1d4afcb30bd"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "5"], " ", 
       SuperscriptBox["uc", "5"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["uc", "3"], " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["vc", "2"]}], "+", 
      RowBox[{"u", " ", "uc", " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["vc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["v", "3"], " ", 
       SuperscriptBox["vc", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["uc", "2"], " ", "v", " ", "vc", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"log", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}], ")"}], "4"]]}]], "Output",
 CellChangeTimes->{3.8794179654413433`*^9, 3.879740900646811*^9, 
  3.879752216678199*^9, 3.879824217583403*^9, 3.879838748774089*^9, 
  3.87985277372558*^9, 3.8799242306446037`*^9, 3.951592502893917*^9, 
  3.951769622283393*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"51fe1f62-206c-4630-890a-b4d07115e332"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "u", ",", "vc"}], "]"}], "/.", 
     "deriv1sym"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879333769052506*^9, 3.879333772582922*^9}, {
  3.8798387040011*^9, 3.879838704998178*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"ae1d63c7-d086-4619-b087-b6db6b664878"],

Cell[BoxData[
 FractionBox[
  RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "uc", " ", "v", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "4"], " ", 
      SuperscriptBox["uc", "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["u", "3"], " ", 
      SuperscriptBox["uc", "3"], " ", "v", " ", "vc"}], "+", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["vc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "u", " ", "uc", " ", "v", " ", "vc", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["uc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"log", "[", "2", "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", "uc"}], "+", 
     RowBox[{"v", " ", "vc"}]}], ")"}], "4"]]], "Output",
 CellChangeTimes->{3.879417965581831*^9, 3.879740900795883*^9, 
  3.87975221677505*^9, 3.87982421773071*^9, 3.879838751194799*^9, 
  3.879852773823304*^9, 3.879924230691957*^9, 3.951592502927253*^9, 
  3.951769622314302*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"7cb7b74f-381e-4804-8d96-e15900fd1797"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "uc", ",", "v"}], "]"}], "/.", 
     "deriv1sym"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879333777642033*^9, 3.879333786058495*^9}, {
  3.879838707434848*^9, 3.879838708124069*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"a2200d40-ac5e-4c52-b511-a6590c23539a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", "vc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u", "4"], " ", 
       SuperscriptBox["uc", "4"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["uc", "3"], " ", "v", " ", "vc"}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["vc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "u", " ", "uc", " ", "v", " ", "vc", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["uc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["v", "2"], " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"log", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}], ")"}], "4"]]}]], "Output",
 CellChangeTimes->{3.879417965733391*^9, 3.879740900952314*^9, 
  3.879752216896715*^9, 3.879824217833666*^9, 3.879838752899285*^9, 
  3.879852773900457*^9, 3.879924230735895*^9, 3.951592502956749*^9, 
  3.951769622339898*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"0bba868d-e1f0-4d3a-9ebc-7531429f8307"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "uc", ",", "vc"}], "]"}], "/.", 
     "deriv1sym"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879333790777624*^9, 3.879333793678272*^9}, {
  3.879838710191068*^9, 3.87983871087388*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"1cfccfe3-fde4-457e-afa8-bcc32652024c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8794179657739573`*^9, 3.879740900994777*^9, 
  3.879752216932658*^9, 3.8798242178744698`*^9, 3.879838755076498*^9, 
  3.87985277392547*^9, 3.879924230757728*^9, 3.951592502966395*^9, 
  3.951769622348633*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"d191d6c4-3d26-4b9e-bc7f-5b7dbaf0309a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "v", ",", "vc"}], "]"}], "/.", 
     "deriv1sym"}], "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879838863323419*^9, 3.879838863852566*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"f2f7877b-300a-4a75-8f48-d134eb688e41"],

Cell[BoxData[
 FractionBox[
  RowBox[{"256", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "5"], " ", 
      SuperscriptBox["uc", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "4"], " ", 
      SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "-", 
     RowBox[{
      SuperscriptBox["v", "5"], " ", 
      SuperscriptBox["vc", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["uc", "2"], " ", "v", " ", "vc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "3"], " ", 
      SuperscriptBox["uc", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
     RowBox[{"u", " ", "uc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["v", "4"], " ", 
         SuperscriptBox["vc", "4"]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"log", "[", "2", "]"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", "uc"}], "+", 
     RowBox[{"v", " ", "vc"}]}], ")"}], "4"]]], "Output",
 CellChangeTimes->{3.879838867483213*^9, 3.879852774010771*^9, 
  3.879924230801364*^9, 3.951592502997736*^9, 3.951769622375436*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"94916432-6a15-4d1a-820e-08205bf4021f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computation in the general case", "Section",
 CellChangeTimes->{{3.8791548237282248`*^9, 
  3.87915482746036*^9}},ExpressionUUID->"529e5fd8-f1c7-42e1-af32-\
26ab29959edb"],

Cell[CellGroupData[{

Cell["First order derivative", "Subsection",
 CellChangeTimes->{{3.879332971248008*^9, 
  3.879332974310342*^9}},ExpressionUUID->"0d66cd2f-4201-4384-a4f4-\
30a47bb44cd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deriv1", "=", 
   RowBox[{"deriv", "[", 
    RowBox[{"1", ",", "shuffle"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.855049607217834*^9, 3.855049615602566*^9}, 
   3.855049761969174*^9, 3.855051372568571*^9, {3.861415491738143*^9, 
   3.8614154950188084`*^9}, {3.8614221424400454`*^9, 3.86142214618679*^9}, {
   3.861423690011804*^9, 3.861423691621271*^9}, {3.861435554948698*^9, 
   3.861435564071037*^9}, {3.861436022182466*^9, 3.861436026034191*^9}, {
   3.877790933844464*^9, 3.877790942408669*^9}, {3.87914887272729*^9, 
   3.879148873933943*^9}, {3.879329943082025*^9, 3.87932994400738*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"9f76831f-14b7-4774-8de5-8cc893695628"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing positive part of c^(n)\"\>"], "Print",
 CellChangeTimes->{
  3.879148937456596*^9, 3.879151380149932*^9, 3.879328065018341*^9, {
   3.8793299404084883`*^9, 3.879329945971977*^9}, 3.879417965846552*^9, 
   3.879740901070545*^9, 3.879752217011977*^9, 3.879824217967147*^9, 
   3.879852774102563*^9, 3.879924230852088*^9, 3.951592503026141*^9, 
   3.951769622399446*^9},
 CellLabel->
  "During evaluation of \
In[201]:=",ExpressionUUID->"42e953eb-e51a-44f8-afdf-a9dbf1e08740"],

Cell[BoxData["\<\"computing positive part of b^(n)\"\>"], "Print",
 CellChangeTimes->{
  3.879148937456596*^9, 3.879151380149932*^9, 3.879328065018341*^9, {
   3.8793299404084883`*^9, 3.879329945971977*^9}, 3.879417965846552*^9, 
   3.879740901070545*^9, 3.879752217011977*^9, 3.879824217967147*^9, 
   3.879852774102563*^9, 3.879924230852088*^9, 3.951592503026141*^9, 
   3.9517696224077597`*^9},
 CellLabel->
  "During evaluation of \
In[201]:=",ExpressionUUID->"b2dbd522-a0ee-429d-a938-a1710a0168da"],

Cell[BoxData["\<\"computing positive part of a^(n)\"\>"], "Print",
 CellChangeTimes->{
  3.879148937456596*^9, 3.879151380149932*^9, 3.879328065018341*^9, {
   3.8793299404084883`*^9, 3.879329945971977*^9}, 3.879417965846552*^9, 
   3.879740901070545*^9, 3.879752217011977*^9, 3.879824217967147*^9, 
   3.879852774102563*^9, 3.879924230852088*^9, 3.951592503026141*^9, 
   3.951769622424242*^9},
 CellLabel->
  "During evaluation of \
In[201]:=",ExpressionUUID->"1c276245-2a95-475a-a1e3-f61a496bab72"],

Cell[BoxData["\<\"solving system\"\>"], "Print",
 CellChangeTimes->{
  3.879148937456596*^9, 3.879151380149932*^9, 3.879328065018341*^9, {
   3.8793299404084883`*^9, 3.879329945971977*^9}, 3.879417965846552*^9, 
   3.879740901070545*^9, 3.879752217011977*^9, 3.879824217967147*^9, 
   3.879852774102563*^9, 3.879924230852088*^9, 3.951592503026141*^9, 
   3.951769622433804*^9},
 CellLabel->
  "During evaluation of \
In[201]:=",ExpressionUUID->"dfa13b2f-0eb8-4111-8d6d-6570fcb7040f"],

Cell[BoxData["\<\"simplify solution\"\>"], "Print",
 CellChangeTimes->{
  3.879148937456596*^9, 3.879151380149932*^9, 3.879328065018341*^9, {
   3.8793299404084883`*^9, 3.879329945971977*^9}, 3.879417965846552*^9, 
   3.879740901070545*^9, 3.879752217011977*^9, 3.879824217967147*^9, 
   3.879852774102563*^9, 3.879924230852088*^9, 3.951592503026141*^9, 
   3.9517696224583673`*^9},
 CellLabel->
  "During evaluation of \
In[201]:=",ExpressionUUID->"ad1efa38-6473-4796-bda5-e1f5978c6eec"],

Cell[BoxData["\<\"done\"\>"], "Print",
 CellChangeTimes->{
  3.879148937456596*^9, 3.879151380149932*^9, 3.879328065018341*^9, {
   3.8793299404084883`*^9, 3.879329945971977*^9}, 3.879417965846552*^9, 
   3.879740901070545*^9, 3.879752217011977*^9, 3.879824217967147*^9, 
   3.879852774102563*^9, 3.879924230852088*^9, 3.951592503026141*^9, 
   3.951769622618155*^9},
 CellLabel->
  "During evaluation of \
In[201]:=",ExpressionUUID->"f2ddc15d-3918-4049-88a1-ced99b746efe"]
}, Open  ]]
}, Open  ]],

Cell["check equations are solved", "Text",
 CellChangeTimes->{
  3.877791384215158*^9},ExpressionUUID->"a76f2ec6-cf6b-45e1-8b9b-\
2aea65402a1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"K", "[", "1", "]"}], "/.", "deriv1"}], "]"}]], "Input",
 CellChangeTimes->{{3.861422496780322*^9, 3.861422523930134*^9}, {
  3.879329953810279*^9, 3.879329954357697*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"fae912e3-5287-4b43-8fc8-a043e64b04f2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8614225101667337`*^9, 3.861422524383879*^9}, 
   3.861423728055369*^9, 3.861425234413254*^9, 3.861425750931164*^9, 
   3.8614263940816708`*^9, 3.861426480699539*^9, 3.861426608975103*^9, 
   3.861426696437955*^9, 3.861435606769581*^9, 3.861436213678189*^9, 
   3.861439162499099*^9, 3.861544240468365*^9, 3.861594870064236*^9, 
   3.861690369140656*^9, 3.8616940010742397`*^9, 3.861713326635818*^9, 
   3.861797459354359*^9, 3.8620254352302*^9, 3.862038846274866*^9, 
   3.862047768230785*^9, 3.862047827085099*^9, 3.862050160320684*^9, 
   3.877787966024192*^9, 3.877791060355605*^9, 3.877791326311092*^9, 
   3.879148756961652*^9, 3.879148849455714*^9, 3.879148905782339*^9, 
   3.879148950670738*^9, 3.879151381193075*^9, 3.879328066028988*^9, {
   3.879329949604827*^9, 3.8793299549932337`*^9}, 3.879417966801591*^9, 
   3.879740902100178*^9, 3.879752217988145*^9, 3.879824219038713*^9, 
   3.879852775045977*^9, 3.879924231231133*^9, 3.951592503293299*^9, 
   3.95176962262764*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"991041a2-f866-4782-8de1-c0a3fff4aa04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], "/.", "deriv1"}], ")"}], "-", 
   RowBox[{"star", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], "/.", "deriv1"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.861422528617773*^9, 3.861422562569057*^9}, {
  3.879329956608292*^9, 3.879329957046107*^9}, {3.879418530290921*^9, 
  3.879418530723646*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"4de1d6c6-9552-487a-bc51-c927b04fe289"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8614225360775423`*^9, 3.861422562963804*^9}, 
   3.8614237298903217`*^9, 3.861425235890459*^9, 3.8614257533065557`*^9, 
   3.861426480758603*^9, 3.861426610433264*^9, 3.861435608328291*^9, 
   3.861436215178234*^9, 3.8614391625078297`*^9, 3.861544240485134*^9, 
   3.861594871546035*^9, 3.861690371904394*^9, 3.861694001144021*^9, 
   3.8617133266449013`*^9, 3.861797459367813*^9, 3.862025435241154*^9, 
   3.862038846284151*^9, 3.8620477683102694`*^9, 3.862047827100441*^9, 
   3.862050160369092*^9, 3.877787966046491*^9, 3.87779106254633*^9, 
   3.877791331160527*^9, 3.8791487569852667`*^9, 3.879148851206703*^9, 
   3.879148952382459*^9, 3.879151381202578*^9, 3.8793280660385103`*^9, {
   3.8793299515700407`*^9, 3.8793299575983553`*^9}, 3.879417967002917*^9, 
   3.879418532671576*^9, 3.879740902109576*^9, 3.879752217999922*^9, 
   3.879824219061646*^9, 3.879852775081747*^9, 3.879924231256617*^9, 
   3.95159250329747*^9, 3.951769622630302*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"6ed91317-dddb-4a37-98ab-d73e45637ac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], "/.", "deriv1"}], ")"}], "-", 
   RowBox[{"star", "[", 
    RowBox[{
     RowBox[{"q", "[", "1", "]"}], "/.", "deriv1"}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.861422566889669*^9, 3.861422578347642*^9}, {
  3.879329960606121*^9, 3.8793299610828342`*^9}, {3.879418534510778*^9, 
  3.879418534895519*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"9e63993f-9871-419a-aa54-b1b8b113d82e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8614225787636766`*^9, 3.861423732735231*^9, 
  3.861425755059853*^9, 3.861426480769505*^9, 3.861426612468037*^9, 
  3.861435610282585*^9, 3.861436218440738*^9, 3.861439162531842*^9, 
  3.861544240516188*^9, 3.8616903746269617`*^9, 3.861694001169834*^9, 
  3.861713326668365*^9, 3.861797459397354*^9, 3.862025435268396*^9, 
  3.862038846294194*^9, 3.862047768390389*^9, 3.862047827125671*^9, 
  3.862050160383994*^9, 3.877787966073838*^9, 3.877791064255565*^9, 
  3.879148756995603*^9, 3.879148853078627*^9, 3.879148954012547*^9, 
  3.879151381225411*^9, 3.8793280660630503`*^9, 3.879329961573534*^9, 
  3.879417967053563*^9, 3.879418535365683*^9, 3.879740902128989*^9, 
  3.879752218033814*^9, 3.879824219099819*^9, 3.879852775093775*^9, 
  3.879924231276826*^9, 3.951592503306636*^9, 3.951769622632615*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"a1b40f85-5455-46f6-add2-215846044b44"]
}, Open  ]],

Cell["check with theoretical result (proposition 42)", "Text",
 CellChangeTimes->{
  3.877791430358897*^9, {3.879148856163242*^9, 3.879148857291407*^9}, {
   3.8794182131209083`*^9, 3.879418220050891*^9}, 
   3.879849211398376*^9},ExpressionUUID->"b6f76b59-9eb5-438a-9c4e-\
278be0d6d2bb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xpostheo", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "/", "Pi"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], "-", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "+", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "]"}]}], ")"}], 
    RowBox[{"pos", "[", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "0"}], "]"}], 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "0"}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"xpostheo", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "/", "Pi"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], "-", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}]}], ")"}], 
    RowBox[{"pos", "[", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "0"}], "]"}], 
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "0"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xpostheo", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "/", "Pi"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "-", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], ")"}], 
    RowBox[{"pos", "[", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "0"}], "]"}], 
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "0"}], "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.855052210444504*^9, 3.855052210870884*^9}, {
  3.855052357349209*^9, 3.855052357774079*^9}, {3.861346727104759*^9, 
  3.861346748098625*^9}, {3.861346817476602*^9, 3.861346820724092*^9}, {
  3.861346856933509*^9, 3.861346884553102*^9}, {3.8613484081299047`*^9, 
  3.861348413872676*^9}, {3.861415167063822*^9, 3.861415210134321*^9}, {
  3.861415940839017*^9, 3.861416068881125*^9}, {3.861416142247621*^9, 
  3.861416156318988*^9}, {3.861416200353342*^9, 3.861416357022188*^9}, {
  3.861416595457541*^9, 3.861416597053494*^9}, {3.877791418272808*^9, 
  3.877791423468328*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"09bc7a10-47bc-49af-93fe-d24d9f543c38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xtheo", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"j", ",", "0"}], "]"}], ",", "lambda", ",", 
        RowBox[{"-", "1"}]}], "]"}], 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"xpostheo", "[", "j", "]"}], ",", "lambda", ",", "1"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Ytheo", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"j", ",", "0"}], "]"}], ",", "lambda", ",", 
         RowBox[{"-", "1"}]}], "]"}], 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"xpostheo", "[", "j", "]"}], ",", "lambda", ",", "2"}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"j", ",", "0"}], "]"}], ",", "lambda", ",", "0"}], "]"}], 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"xpostheo", "[", "j", "]"}], ",", "lambda", ",", "1"}], 
        "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861415500694551*^9, 3.861415582345599*^9}, {
   3.861416077251629*^9, 3.8614161860448*^9}, {3.86141632236586*^9, 
   3.86141648176402*^9}, 3.861416605140016*^9},
 CellLabel->
  "In[207]:=",ExpressionUUID->"4e5a654a-0337-4e60-9478-0a625727ba51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xtheo", "[", "1", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"xpostheo", "[", "1", "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"rho", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", "uc"}], "+", 
            RowBox[{"v", " ", "vc"}]}], ")"}], "^", "2"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", " ", "uc"}], " ", "-", 
           RowBox[{"v", " ", "vc"}]}], ")"}], "Xtheo"}], "-", 
        RowBox[{"2", " ", "rho", " ", "u", " ", "v", " ", "Ytheo"}]}], 
       ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xtheo", "[", "2", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"xpostheo", "[", "2", "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"rho", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", "uc"}], "+", 
            RowBox[{"v", " ", "vc"}]}], ")"}], "^", "2"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", " ", "vc"}], "+", " ", 
           RowBox[{"uc", " ", "v"}]}], ")"}], "Xtheo"}], "-", 
        RowBox[{"rho", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"v", "^", "2"}], "-", 
           RowBox[{"u", "^", "2"}]}], ")"}], " ", "Ytheo"}]}], ")"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xtheo", "[", "3", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"xpostheo", "[", "3", "]"}], "-", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"rho", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", "uc"}], "+", 
            RowBox[{"v", " ", "vc"}]}], ")"}], "^", "2"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", "vc"}], "-", 
            RowBox[{"uc", " ", "v"}]}], ")"}], "/", "I"}], " ", "Xtheo"}], 
        "-", 
        RowBox[{"I", " ", "rho", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u", "^", "2"}], "+", 
           RowBox[{"v", "^", "2"}]}], ")"}], " ", "Ytheo"}]}], ")"}]}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.861416526584791*^9, 3.8614165565297623`*^9}, {
  3.861416608425528*^9, 3.861416646584548*^9}, {3.861416680302889*^9, 
  3.861416682890541*^9}, {3.861416714256134*^9, 3.8614167167544413`*^9}, {
  3.8614168223776207`*^9, 3.861416852810177*^9}, {3.861416883660645*^9, 
  3.861416954708715*^9}, {3.861417041916805*^9, 3.861417044854109*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"2c28f85a-d706-4b7c-99a2-b46aec5f5fef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"j", ",", "1"}], "]"}], "/.", "deriv1"}], ")"}], "-", 
     RowBox[{"xtheo", "[", "j", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.861415245531105*^9, 3.861415250275408*^9}, {
  3.861416687152177*^9, 3.861416697425443*^9}, {3.861416858173078*^9, 
  3.861416877607362*^9}, {3.861416971399548*^9, 3.861417001581018*^9}, {
  3.877791092345737*^9, 3.8777910926704082`*^9}, {3.877791350399837*^9, 
  3.8777913505914736`*^9}, {3.879329996272059*^9, 3.879329996697967*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"66989892-0318-4d9f-a416-1becfae9f66f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8614168646995487`*^9, 3.861416878221621*^9}, 
   3.8614170025021772`*^9, 3.86141705177204*^9, 3.861418561829471*^9, 
   3.861419525670103*^9, 3.861419915225758*^9, 3.861422048015436*^9, 
   3.861422308128574*^9, 3.861422425842206*^9, 3.861425785130052*^9, 
   3.8614265116367683`*^9, 3.861426624066022*^9, 3.861435616624948*^9, 
   3.861436222056052*^9, 3.861439171212957*^9, 3.861544247167102*^9, 
   3.861690386898573*^9, 3.861694003567197*^9, 3.861713333575189*^9, 
   3.861797466406722*^9, 3.862025442132366*^9, 3.862038846361977*^9, 
   3.8620477730219707`*^9, 3.86204783416322*^9, 3.862050160564879*^9, 
   3.877787973965927*^9, {3.877791089833659*^9, 3.877791093202766*^9}, 
   3.877791444312121*^9, 3.879148763435549*^9, 3.87914886576304*^9, 
   3.879151383663323*^9, 3.879328068165369*^9, {3.879329990386174*^9, 
   3.879329997221642*^9}, 3.8794179693861523`*^9, 3.879740904200857*^9, 
   3.879752220142057*^9, 3.879824221650235*^9, 3.879852777189402*^9, 
   3.879924232327754*^9, 3.951592503898904*^9, 3.951769623151219*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"15425fde-b9f3-47db-b4a6-6bd87c71a55c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy ", "Subsection",
 CellChangeTimes->{{3.8777921578734922`*^9, 3.877792161933129*^9}, {
  3.879330050440767*^9, 3.879330051214926*^9}, {3.879331074505756*^9, 
  3.879331079425781*^9}},ExpressionUUID->"74afd546-bdc4-4bb7-a203-\
f48a80a0d1c4"],

Cell["Equation (78)", "Text",
 CellChangeTimes->{{3.879331641987405*^9, 3.879331665346122*^9}, {
  3.87984924379619*^9, 3.879849246901491*^9}, {3.87985187359868*^9, 
  3.8798518773883133`*^9}},ExpressionUUID->"51ba7387-565c-4afe-8899-\
eaadb9b1fd19"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "1", "]"}], "/.", "deriv1"}], "/.", 
   "complexOmega"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879330078140953*^9, 3.879330083338469*^9}, {
  3.879330145867234*^9, 3.8793301973032627`*^9}, {3.879330342985455*^9, 
  3.879330343639234*^9}, {3.879330531574625*^9, 3.879330531990692*^9}, {
  3.879330622526428*^9, 3.879330634059047*^9}, {3.879330714382325*^9, 
  3.879330725441089*^9}, {3.879331026161145*^9, 3.879331028640139*^9}, {
  3.879331080899084*^9, 3.879331086617255*^9}, {3.879331635837995*^9, 
  3.8793316365221853`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"6055c499-abc8-412e-91b4-c473b12a4e6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["uc", "2"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["uc", "2"]}], "+", 
        SuperscriptBox["vc", "2"]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Im", "[", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["uc", "2"]}], "+", 
        SuperscriptBox["vc", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["uc", "2"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Im", "[", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.87933008400238*^9, 3.879330151521895*^9, 
  3.879330197878968*^9, 3.879330273102555*^9, 3.879330344711842*^9, 
  3.879330532861707*^9, 3.879330565220282*^9, 3.879330726014647*^9, 
  3.87933102941296*^9, 3.879331088131055*^9, 3.879417969663994*^9, 
  3.879740904465234*^9, 3.8797522203861628`*^9, 3.879824221729086*^9, 
  3.879838885466009*^9, 3.879852777430119*^9, 3.87992423235955*^9, 
  3.9515925039610147`*^9, 3.95176962316759*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"d4f1b3be-06b7-4f04-ab68-20e8252b4798"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rescaled holomorphic symplectic form", "Subsection",
 CellChangeTimes->{{3.879331240974677*^9, 
  3.879331259180786*^9}},ExpressionUUID->"e82ca135-a2d9-4a0b-87be-\
ffe82ee4d56c"],

Cell["Equation (76)", "Text",
 CellChangeTimes->{{3.87933167255966*^9, 3.879331676429813*^9}, {
  3.8798500539585*^9, 3.879850058859848*^9}, {3.8798519288369427`*^9, 
  3.879851934996954*^9}},ExpressionUUID->"5b8ef40b-34cb-4608-aff7-\
da4505472f1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "u", ",", "v"}], "]"}], "/.", "deriv1"}], "/.",
     "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879333110797992*^9, 3.8793331167107143`*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"f14eb42c-3fd8-46eb-a360-e65e635f3cb5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879333118474901*^9, 3.879417970002755*^9, 
  3.879740904766253*^9, 3.879742728145854*^9, 3.879752220720834*^9, 
  3.879824222090587*^9, 3.8798527777684717`*^9, 3.879924232530653*^9, 
  3.951592504070874*^9, 3.951769623260696*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"e27d5f10-c274-43b3-920d-34e9708bbcfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", 
      RowBox[{"1", ",", "0", ",", "uc", ",", "vc"}], "]"}], "/.", "deriv1"}], 
    "/.", "evalrho"}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879333126214592*^9, 3.879333127676399*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"9c49ecb3-e5cc-40e2-9fb9-21bfa2ad178f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8793331286940947`*^9, 3.879417970047865*^9, 
  3.879740904810486*^9, 3.879742743856894*^9, 3.879752220753808*^9, 
  3.879824222131078*^9, 3.879852777789912*^9, 3.879924232558477*^9, 
  3.951592504075485*^9, 3.9517696232689877`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"714c1494-d400-4349-b3ef-c03a87da1b1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"omega", "[", 
       RowBox[{"1", ",", "0", ",", "u", ",", "uc"}], "]"}], "/.", "deriv1"}], 
     "/.", "evalrho"}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "/.", "complexOmega"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.879330160296213*^9, 3.87933017318038*^9}, {
  3.879330274651845*^9, 3.87933030919943*^9}, {3.879330534755313*^9, 
  3.879330579167123*^9}, {3.879331262557873*^9, 3.879331264332217*^9}, {
  3.879331312722824*^9, 3.879331327776085*^9}, {3.879331451409815*^9, 
  3.87933145457447*^9}, {3.879331609394408*^9, 3.879331629330463*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"2938d59c-8497-4b72-b518-8ad75da9ecdd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", "uc"}], "+", 
      RowBox[{"v", " ", "vc"}]}], ")"}], "4"]], 
  RowBox[{"128", " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["u", "5"], " ", 
         SuperscriptBox["uc", "5"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"u", " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", "v", " ", "vc", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["uc", "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["vc", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["uc", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["v", "3"], " ", "vc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["uc", "2"]}], "+", 
           SuperscriptBox["vc", "2"], "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["u", "5"]}], " ", 
         SuperscriptBox["uc", "5"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"], " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"u", " ", "uc", " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", "v", " ", "vc", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["uc", "2"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["vc", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["uc", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["v", "3"], " ", "vc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["uc", "2"]}], "+", 
           SuperscriptBox["vc", "2"], "+", 
           RowBox[{
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox["vc", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8793305599192266`*^9, {3.879331315905734*^9, 3.879331328659066*^9}, 
   3.879331455599547*^9, 3.879331611314091*^9, 3.879331679030879*^9, 
   3.879332445734423*^9, 3.8793324774321404`*^9, 3.879333216081336*^9, 
   3.8793333566681747`*^9, 3.879417970532186*^9, 3.87974090522641*^9, 
   3.879742747007637*^9, 3.87975222116256*^9, 3.879824222609659*^9, 
   3.879852778200348*^9, 3.879924232768951*^9, 3.951592504236474*^9, 
   3.951769623406578*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"c249c8c9-92e8-4157-aca5-e6eb97759fa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       RowBox[{"I", "/", 
        RowBox[{"r", "^", "8"}]}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"uc", " ", "v"}], "+", 
                RowBox[{"u", " ", "vc"}]}], ")"}], "^", "2"}]}]}], ")"}], "v",
           " ", "vc"}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", "uc"}], " ", "-", 
            RowBox[{"v", " ", "vc"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"I", " ", "/", 
        RowBox[{"r", "^", "8"}]}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "4"}], "+", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"uc", " ", "v"}], " ", "-", " ", 
                RowBox[{"u", " ", "vc"}]}], ")"}], "^", "2"}]}]}], ")"}], "v",
           " ", "vc"}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v", " ", "vc"}], "-", 
            RowBox[{"u", " ", "uc"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], " ", "+", " ", 
       RowBox[{"v", " ", "vc"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879331458844879*^9, 3.879331601750898*^9}, {
  3.8793316827858553`*^9, 3.879331854926612*^9}, {3.879331926901534*^9, 
  3.879332083986732*^9}, {3.879332141830347*^9, 3.879332181487404*^9}, {
  3.8793322532658978`*^9, 3.879332481274785*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"dd9b6985-a1a9-4777-b675-fd95f6134eba"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.879332409795247*^9, 3.87933248204634*^9}, 
   3.879333358332753*^9, 3.8794179706201277`*^9, 3.87974090528645*^9, 
   3.879742750049109*^9, 3.87975222123801*^9, 3.879824222671636*^9, 
   3.879852778263834*^9, 3.879924232789752*^9, 3.951592504241733*^9, 
   3.951769623411141*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"81e19141-24d4-48be-9608-075ea2a87a29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"omega", "[", 
       RowBox[{"1", ",", "0", ",", "u", ",", "vc"}], "]"}], "/.", "deriv1"}], 
     "/.", "evalrho"}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "/.", "complexOmega"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.8793321023984947`*^9, {3.879332342314802*^9, 3.879332350653433*^9}, {
   3.879332618339149*^9, 3.879332626828392*^9}, {3.879332680123792*^9, 
   3.879332683955345*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"dac1fbe4-004f-47fa-8523-ed81af5196b0"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}], ")"}], "4"]], 
   RowBox[{"128", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["uc", "4"], " ", "vc"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["uc", "2"], " ", 
          SuperscriptBox["v", "2"], " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["uc", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["uc", "3"], " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["uc", "2"], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"uc", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["uc", "2"]}], "-", 
            SuperscriptBox["vc", "2"], "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "4"]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["v", "4"], " ", 
             SuperscriptBox["vc", "5"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["uc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["v", "2"], " ", "vc"}], "+", 
               RowBox[{
                SuperscriptBox["v", "4"], " ", 
                SuperscriptBox["vc", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", "uc", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["uc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["vc", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["uc", "4"], " ", "vc"}], "-", 
         RowBox[{
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["uc", "3"], " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["uc", "2"], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "3"], " ", 
          SuperscriptBox["uc", "2"], " ", 
          SuperscriptBox["v", "2"], " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["uc", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"uc", " ", 
          SuperscriptBox["v", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["uc", "2"]}], "+", 
            SuperscriptBox["vc", "2"], "-", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "4"]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["v", "4"], " ", 
             SuperscriptBox["vc", "5"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["uc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["v", "2"], " ", "vc"}], "+", 
               RowBox[{
                SuperscriptBox["v", "4"], " ", 
                SuperscriptBox["vc", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "2"], " ", "uc", " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["uc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["vc", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.879332102774632*^9, 3.8793323510374746`*^9, 
  3.8793326891609287`*^9, 3.879417971051403*^9, 3.879740905688205*^9, 
  3.87974275215553*^9, 3.879752221620879*^9, 3.879824223156678*^9, 
  3.879852778656756*^9, 3.879924232992877*^9, 3.951592504376114*^9, 
  3.9517696235293217`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"d355c0a5-b97e-4778-85bb-9694f4bf25b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       RowBox[{"I", "/", 
        RowBox[{"r", "^", "8"}]}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "4"}], "-", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"uc", " ", "v"}], "+", 
                RowBox[{"u", " ", "vc"}]}], ")"}], "^", "2"}]}]}], ")"}], 
          "uc", " ", "v"}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "uc"}], " ", "v"}], " ", "-", 
            RowBox[{"3", "u", " ", "vc"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"I", " ", "/", 
        RowBox[{"r", "^", "8"}]}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"r", "^", "4"}]}], "-", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"uc", " ", "v"}], " ", "-", " ", 
                RowBox[{"u", " ", "vc"}]}], ")"}], "^", "2"}]}]}], ")"}], 
          "uc", " ", "v"}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"uc", " ", "v"}], "-", 
            RowBox[{"3", "u", " ", "vc"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], " ", "+", " ", 
       RowBox[{"v", " ", "vc"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879332695660693*^9, 3.8793328182415857`*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"1dd21d97-939b-46e4-b9bb-6d0965eb7830"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879332819737331*^9, 3.8794179710652027`*^9, 
  3.879740905701607*^9, 3.8797427540680833`*^9, 3.879752221633809*^9, 
  3.87982422318338*^9, 3.879852778670375*^9, 3.879924233023396*^9, 
  3.951592504382113*^9, 3.951769623534111*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"541c3d92-aa9d-4af6-8832-7e7117237c11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"omega", "[", 
       RowBox[{"1", ",", "0", ",", "v", ",", "uc"}], "]"}], "/.", "deriv1"}], 
     "/.", "evalrho"}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "/.", "complexOmega"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.879332835762201*^9, 3.879332848665634*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"3c513f14-3fb7-4bb4-b273-d7ce050676ca"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}], ")"}], "4"]], 
   RowBox[{"128", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["uc", "4"], " ", "vc"}], "+", 
         RowBox[{"3", " ", "uc", " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["vc", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["uc", "3"], " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["uc", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", "uc", " ", "v", " ", 
          SuperscriptBox["vc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["uc", "2"], " ", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["v", "2"], " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["vc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["uc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "3"], " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["uc", "4"], " ", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["vc", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["uc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["u", "5"]}], " ", 
          SuperscriptBox["uc", "4"], " ", "vc"}], "+", 
         RowBox[{"3", " ", "uc", " ", 
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["vc", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["uc", "3"], " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["uc", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", "uc", " ", "v", " ", 
          SuperscriptBox["vc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["uc", "2"], " ", 
             SuperscriptBox["v", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "3"], " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["uc", "4"], " ", 
             SuperscriptBox["v", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["vc", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["uc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          SuperscriptBox["v", "2"], " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["vc", "2"], "-", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["uc", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.879332851832738*^9, 3.879332940549025*^9, 
  3.879417971478579*^9, 3.87974090608047*^9, 3.8797427576602993`*^9, 
  3.879752222206511*^9, 3.879824223789178*^9, 3.879852779223501*^9, 
  3.879924233301635*^9, 3.951592504581802*^9, 3.951769623711926*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"d18e7c37-ad3d-4138-bf3a-37f2e57803b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       RowBox[{"I", "/", 
        RowBox[{"r", "^", "8"}]}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "4"}], "-", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"uc", " ", "v"}], "+", 
                RowBox[{"u", " ", "vc"}]}], ")"}], "^", "2"}]}]}], ")"}], "u",
           " ", "vc"}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "u"}], " ", "vc"}], " ", "-", 
            RowBox[{"3", "uc", " ", "v"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"I", " ", "/", 
        RowBox[{"r", "^", "8"}]}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"r", "^", "4"}]}], "-", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"uc", " ", "v"}], " ", "-", " ", 
                RowBox[{"u", " ", "vc"}]}], ")"}], "^", "2"}]}]}], ")"}], "u",
           " ", "vc"}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", "vc"}], "-", 
            RowBox[{"3", "uc", " ", "v"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], " ", "+", " ", 
       RowBox[{"v", " ", "vc"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879332863228153*^9, 3.879332934369218*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"9f5da866-fe4e-4ee2-9a3c-c36eb23e09d7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.879332927537252*^9, 3.879332943046681*^9}, 
   3.8794179714914722`*^9, 3.879740906093656*^9, 3.8797427599673653`*^9, 
   3.879752222258266*^9, 3.879824223851529*^9, 3.8798527792649527`*^9, 
   3.87992423334002*^9, 3.951592504587076*^9, 3.9517696237167797`*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"03b8572f-a505-4799-9896-86ccdac756ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"omega", "[", 
       RowBox[{"1", ",", "0", ",", "v", ",", "vc"}], "]"}], "/.", "deriv1"}], 
     "/.", "evalrho"}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", "D"}], "}"}]}], "/.", "complexOmega"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.879332997652413*^9, 3.8793329977676783`*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"b5235c23-538b-4af8-b75d-31c840eb8e52"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}], ")"}], "4"]], 
   RowBox[{"128", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["uc", "5"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "-", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["vc", "5"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["uc", "2"], " ", "v", " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["uc", "3"], "-", 
            RowBox[{"3", " ", "uc", " ", 
             SuperscriptBox["vc", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["uc", "3"], " ", 
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", "uc", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["uc", "2"]}], "+", 
            SuperscriptBox["vc", "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["u", "5"], " ", 
          SuperscriptBox["uc", "5"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "4"], " ", 
          SuperscriptBox["uc", "4"], " ", "v", " ", "vc"}], "-", 
         RowBox[{
          SuperscriptBox["v", "5"], " ", 
          SuperscriptBox["vc", "5"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"], " ", 
          SuperscriptBox["uc", "2"], " ", "v", " ", "vc", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["uc", "3"], "+", 
            RowBox[{"3", " ", "uc", " ", 
             SuperscriptBox["vc", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["uc", "3"], " ", 
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "2"]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", "uc", " ", 
          SuperscriptBox["v", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["uc", "2"]}], "+", 
            SuperscriptBox["vc", "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["v", "2"], " ", 
             SuperscriptBox["vc", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.879333000907747*^9, 3.879417971826672*^9, 
  3.879740906404709*^9, 3.879752222767825*^9, 3.8798242243342*^9, 
  3.879852779627227*^9, 3.879924233533293*^9, 3.9515925047063*^9, 
  3.951769623827532*^9},
 CellLabel->
  "Out[221]=",ExpressionUUID->"4cd30b31-ad62-466d-a321-bd47855f330f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"128", " ", 
       RowBox[{"I", "/", 
        RowBox[{"r", "^", "8"}]}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"uc", " ", "v"}], "+", 
                RowBox[{"u", " ", "vc"}]}], ")"}], "^", "2"}]}]}], ")"}], "u",
           " ", "uc"}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v", " ", "vc"}], "-", " ", 
            RowBox[{"u", " ", "uc"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"I", " ", "/", 
        RowBox[{"r", "^", "8"}]}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "4"}], "+", 
            RowBox[{"3", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"uc", " ", "v"}], " ", "-", " ", 
                RowBox[{"u", " ", "vc"}]}], ")"}], "^", "2"}]}]}], ")"}], "u",
           " ", "uc"}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", "uc"}], "-", 
            RowBox[{"v", " ", "vc"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], " ", "+", " ", 
       RowBox[{"v", " ", "vc"}]}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.879333020267934*^9, 3.879333091020775*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"05b7518a-5388-4a14-bfa5-81bfa3f057c4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879333093009042*^9, 3.879417971871526*^9, 
  3.879740906441472*^9, 3.879752222783963*^9, 3.879824224359336*^9, 
  3.879852779640174*^9, 3.87992423355332*^9, 3.951592504711711*^9, 
  3.9517696238321123`*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"39e054e1-4576-4849-9d3c-3ac04cb04068"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second order derivative", "Subsection",
 CellChangeTimes->{{3.879333144810768*^9, 
  3.879333150323514*^9}},ExpressionUUID->"6fe1bef9-ee56-41b9-978d-\
627f02c85783"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"deriv2", "=", 
   RowBox[{"deriv", "[", 
    RowBox[{"2", ",", "shuffle"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861419240148581*^9, 3.861419242588362*^9}, 
   3.861422584747321*^9, {3.877792166700511*^9, 3.877792167370623*^9}, {
   3.879148995007154*^9, 3.879148996617752*^9}, {3.879418281036747*^9, 
   3.879418281471126*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"e000a9ac-535b-4ff9-b96a-fa0f1a7ff98e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"computing positive part of c^(n)\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJNrToHhY6+cTxWde4jiA74r/NHGEgLbvexFwHSPo8z
5oNoT72+VSCa7+vGiyD6jdLR86JAemOXrJYYkD4/qcUCRBeXuL2QAolLzI2Q
AdIsC3mX+wNpf6E5SRlAuoU/IANEL6n/kg+if6hs4ZoOpCOKG4/NANJyXTfN
FgFpHrFi79Mg+a1Zc6yOvXH8dy9J2xZI+/RcVncE0gvUtzS7AunmxTndILpt
rso6NyDdqPpSw/vJG8ej2kqmvkD6ocnk2Y+fvXG0nX1pB4hOMWR+/ARIV5lO
0bB+/sZRi7mbLx1I9/w4Zgqihf9F72V58caR4dZrZy4gvUNYKkcXSM+ya461
BtJW+taOcUDaSFemXaDwrWOK/H+mdCANAHE1qtM=
  "],
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"12c5e289-f75e-41f2-a845-91c54028785c"],

Cell[BoxData["\<\"computing positive part of b^(n)\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJNrToHhY6+cTxWde4jiA74r/NHGEgLbvexFwHSPo8z
5oNoT72+VSCa7+vGiyD6jdLR86JAemOXrJYYkD4/qcUCRBeXuL2QAolLzI2Q
AdIsC3mX+wNpf6E5SRlAuoU/IANEL6n/kg+if6hs4ZoOpCOKG4/NANJyXTfN
FgFpHrFi79Mg+a1Zc6yOvXH8dy9J2xZI+/RcVncE0gvUtzS7AunmxTndILpt
rso6NyDdqPpSw/vJG8ej2kqmvkD6ocnk2Y+fvXG0nX1pB4hOMWR+/ARIV5lO
0bB+/sZRi7mbLx1I9/w4Zgqihf9F72V58caR4dZrZy4gvUNYKkcXSM+ya461
BtJW+taOcUDaSFemXaDwraPUFXbmdCANAG4Nqkc=
  "],
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"f4ca3fc8-904e-4083-8406-9cdea8ce5e84"],

Cell[BoxData["\<\"computing positive part of a^(n)\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJNrToHhY6+cTxWde4jiA74r/NHGEgLbvexFwHSPo8z
5oNoT72+VSCa7+vGiyD6jdLR86JAemOXrJYYkD4/qcUCRBeXuL2QAolLzI2Q
AdIsC3mX+wNpf6E5SRlAuoU/IANEL6n/kg+if6hs4ZoOpCOKG4/NANJyXTfN
FgFpHrFi79Mg+a1Zc6yOvXH8dy9J2xZI+/RcVncE0gvUtzS7AunmxTndILpt
rso6NyDdqPpSw/vJG8ej2kqmvkD6ocnk2Y+fvXG0nX1pB4hOMWR+/ARIV5lO
0bB+/sZRi7mbLx1I9/w4Zgqihf9F72V58caR4dZrZy4gvUNYKkcXSM+ya461
BtJW+taOcUDaSFemXaDwraNQNT9zOpAGAGuOqe4=
  "],
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"ce604ab5-5902-4ad6-af81-1d4a27eb9602"],

Cell[BoxData["\<\"solving system\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJNrToHhY6+cTxWde4jiA74r/NHGEgLbvexFwHSPo8z
5oNoT72+VSCa7+vGiyD6jdLR86JAemOXrJYYkD4/qcUCRBeXuL2QAolLzI2Q
AdIsC3mX+wNpf6E5SRlAuoU/IANEL6n/kg+if6hs4ZoOpCOKG4/NANJyXTfN
FgFpHrFi79Mg+a1Zc6yOvXH8dy9J2xZI+/RcVncE0gvUtzS7AunmxTndILpt
rso6NyDdqPpSw/vJG8ej2kqmvkD6ocnk2Y+fvXG0nX1pB4hOMWR+/ARIV5lO
0bB+/sZRi7mbLx1I9/w4Zgqihf9F72V58caR4dZrZy4gvUNYKkcXSM+ya461
BtJW+taOcUDaSFemXaDwraOfky5zOpAGAGyTqg8=
  "],
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"536715eb-ad7d-4ef6-b348-6ed843d99e7e"],

Cell[BoxData["\<\"simplify solution\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJNrToHhY6+cTxWde4jiA74r/NHGEgLbvexFwHSPo8z
5oNoT72+VSCa7+vGiyD6jdLR86JAemOXrJYYkD4/qcUCRBeXuL2QAolLzI2Q
AdIsC3mX+wNpf6E5SRlAuoU/IANEL6n/kg+if6hs4ZoOpCOKG4/NANJyXTfN
FgFpHrFi79Mg+a1Zc6yOvXH8dy9J2xZI+/RcVncE0gvUtzS7AunmxTndILpt
rso6NyDdqPpSw/vJG8ej2kqmvkD6ocnk2Y+fvXG0nX1pB4hOMWR+/ARIV5lO
0bB+/sZRi7mbLx1I9/w4Zgqihf9F72V58caR4dZrZy4gvUNYKkcXSM+ya461
BtJW+taOcUDaSFemXaDwrePRa3bM6UAaAHS9qys=
  "],
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"feef5144-32d3-47b8-a38e-dde315569aff"],

Cell[BoxData["\<\"done\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJNrToHhY6+cTxWde4jiA74r/NHGEgLbvexFwHSPo8z
5oNoT72+VSCa7+vGiyD6jdLR86JAemOXrJYYkD4/qcUCRBeXuL2QAolLzI2Q
AdIsC3mX+wNpf6E5SRlAuoU/IANEL6n/kg+if6hs4ZoOpCOKG4/NANJyXTfN
FgFpHrFi79Mg+a1Zc6yOvXH8dy9J2xZI+/RcVncE0gvUtzS7AunmxTndILpt
rso6NyDdqPpSw/vJG8ej2kqmvkD6ocnk2Y+fvXG0nX1pB4hOMWR+/ARIV5lO
0bB+/sZRi7mbLx1I9/w4Zgqihf9F72V58caR4dZrZy4gvUNYKkcXSM+ya461
BtJW+taOcUDaSFemXaDwraPb5u/s6UAaAHQ6q0Y=
  "],
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"e88085c2-68d3-4d05-869a-084591189aef"]
}, Open  ]]
}, Open  ]],

Cell["check equations are solved", "Text",
 CellChangeTimes->{{3.879418304352757*^9, 
  3.879418312170066*^9}},ExpressionUUID->"50907286-f1b8-4432-b440-\
e9a348c511d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"K", "[", "2", "]"}], "/.", "deriv2"}], "]"}]], "Input",
 CellChangeTimes->{{3.861420134699882*^9, 3.861420144191401*^9}, {
  3.861420194172968*^9, 3.861420316795167*^9}, {3.861420603230525*^9, 
  3.8614206504695683`*^9}, {3.861420726527227*^9, 3.861420776993047*^9}, {
  3.861422604659884*^9, 3.861422614654444*^9}, {3.8614248248012877`*^9, 
  3.8614248253546057`*^9}, {3.879418437178868*^9, 3.879418437707614*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"b22115d3-e7fe-43b3-ad61-d2dfbe27724b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.861422804591386*^9, 3.86142345792311*^9, 
  3.8614248931386337`*^9, 3.861428703850584*^9, 3.861439515369925*^9, 
  3.8615450514937773`*^9, 3.861690470263946*^9, 3.861690879802883*^9, 
  3.861694131871066*^9, 3.861713676371722*^9, 3.861797818110301*^9, 
  3.862038847240272*^9, 3.862048176615941*^9, 3.86205016401473*^9, 
  3.877792555278966*^9, 3.879149373805929*^9, 3.879418105407815*^9, 
  3.879418440323944*^9, 3.879741041601428*^9, 3.879752361333002*^9, 
  3.879824368538147*^9, 3.879852924848262*^9, 3.879924288013061*^9, 
  3.951592547940804*^9, 3.951769664184183*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"4c0d7394-4c06-4c4e-8300-d768bf689b6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], "/.", "deriv2"}], "/.", "deriv1"}], 
     ")"}], "-", 
    RowBox[{"star", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], "/.", "deriv2"}], "/.", "deriv1"}], 
     "]"}]}], "]"}], "//.", "shuffle"}]], "Input",
 CellChangeTimes->{{3.8614181362326117`*^9, 3.861418152602037*^9}, {
   3.861418493430361*^9, 3.861418511923409*^9}, {3.8614185880112534`*^9, 
   3.861418636991788*^9}, {3.861419149371847*^9, 3.86141917681677*^9}, {
   3.861422807078284*^9, 3.8614228410641613`*^9}, {3.861423496799645*^9, 
   3.861423556786361*^9}, {3.861424916290658*^9, 3.8614250352183323`*^9}, {
   3.861425086690835*^9, 3.861425087831007*^9}, {3.861425177330093*^9, 
   3.8614251873899107`*^9}, {3.8614252649063687`*^9, 
   3.8614253718094893`*^9}, {3.861425404096466*^9, 3.861425584381301*^9}, {
   3.861428709997388*^9, 3.861428759193438*^9}, {3.861690480692318*^9, 
   3.861690511778677*^9}, 3.879149419545118*^9, {3.879418444070217*^9, 
   3.879418451257348*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"a62ae823-3c7c-4e97-9fbd-436c27b864ab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.861425284145621*^9, 3.861425373017507*^9}, {
   3.861425421304816*^9, 3.861425488107979*^9}, {3.861425519027981*^9, 
   3.8614255916168833`*^9}, {3.8614287374666*^9, 3.86142875971041*^9}, 
   3.861439517261546*^9, 3.861545053394445*^9, {3.861690485603363*^9, 
   3.861690512234166*^9}, 3.861690881904422*^9, 3.861694133981641*^9, 
   3.8617136783308983`*^9, 3.861797820101363*^9, 3.862038847292603*^9, 
   3.862048178520816*^9, 3.862050164149044*^9, 3.879149423961795*^9, 
   3.879418106408948*^9, 3.879418453623829*^9, 3.879741041949487*^9, 
   3.87975236168502*^9, 3.879824368922567*^9, 3.879852925205866*^9, 
   3.87992428815397*^9, 3.951592548029634*^9, 3.951769664260888*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"5b86e4bf-a834-4ea1-99c6-d983dd537b80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", "2", "]"}], "/.", "deriv2"}], "/.", "deriv1"}], 
     ")"}], "-", 
    RowBox[{"star", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "[", "2", "]"}], "/.", "deriv2"}], "/.", "deriv1"}], 
     "]"}]}], "]"}], "//.", "shuffle"}]], "Input",
 CellChangeTimes->{{3.861419043064098*^9, 3.861419046054756*^9}, {
  3.861419105990836*^9, 3.86141912047295*^9}, {3.861425092098015*^9, 
  3.86142513327517*^9}, {3.8614287628458233`*^9, 3.861428776985019*^9}, {
  3.86169051633321*^9, 3.8616905177501087`*^9}, {3.879149426828958*^9, 
  3.879149428061727*^9}, {3.879418456647845*^9, 3.879418464312953*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"7addfa84-7d32-43a4-81d7-395b022f61c2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.86142510172043*^9, 3.861425133726643*^9}, 
   3.861428781539186*^9, 3.861439519296315*^9, 3.86154505570056*^9, 
   3.861690519910961*^9, 3.861694136130824*^9, 3.861713680443893*^9, 
   3.861797822290781*^9, 3.8620388473432217`*^9, 3.862048180571837*^9, 
   3.86205016426267*^9, 3.879149430851921*^9, 3.879418107219164*^9, 
   3.879418465982316*^9, 3.879741042291999*^9, 3.879752362020267*^9, 
   3.879824369268218*^9, 3.87985292551851*^9, 3.879924288290701*^9, 
   3.951592548125404*^9, 3.9517696643418427`*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"dfd59ff1-a8df-4f41-8be4-e083fd0281fa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["New Omega-identities from \
\[Omega]\[CloseCurlyQuote]\[CloseCurlyQuote]", "Subsection",
 CellChangeTimes->{{3.861691377725215*^9, 3.861691380950362*^9}, {
   3.879418793792368*^9, 3.879418813859058*^9}, {3.879419300408551*^9, 
   3.879419303404525*^9}, {3.879760085383065*^9, 3.879760141545135*^9}, {
   3.879760190711116*^9, 3.8797602126595387`*^9}, 3.879760268388811*^9, {
   3.879760612479327*^9, 
   3.879760625826578*^9}},ExpressionUUID->"a26c8e6d-ce34-48bf-8209-\
972b68237a9e"],

Cell["(section 6.3)", "Text",
 CellChangeTimes->{{3.8794193100573883`*^9, 3.879419316845348*^9}, 
   3.879850067644636*^9},ExpressionUUID->"d9c17de2-45a3-49cc-9623-\
fdc34dc8178d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"omega", "[", 
  RowBox[{"2", ",", "0", ",", "uc", ",", "vc"}], "]"}]], "Input",
 CellChangeTimes->{{3.8794193472285147`*^9, 3.8794194180761943`*^9}, {
  3.879419584504883*^9, 3.879419585491625*^9}, {3.879748825736092*^9, 
  3.879748828159401*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"7c1067ed-b0b4-4b05-808a-f70effe100cc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879419410102509*^9, 3.879419535344923*^9, 
  3.879419588294029*^9, 3.879741043778915*^9, 3.879742765825831*^9, 
  3.879748828595109*^9, 3.879752362166696*^9, 3.87982436942372*^9, 
  3.879852925659434*^9, 3.879924288357768*^9, 3.951592548179524*^9, 
  3.9517696643888617`*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"538af0a6-042f-4c25-a8fc-675fb6577984"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"d2omega0uv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"omega", "[", 
        RowBox[{"2", ",", "0", ",", "u", ",", "v"}], "]"}], "/.", "deriv2"}], 
      "/.", "deriv1"}], "/.", "evalrho"}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", "D"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.861455474107885*^9, 3.861455485111346*^9}, {
   3.861455526411285*^9, 3.861455541991023*^9}, {3.861455582855698*^9, 
   3.8614555857843237`*^9}, {3.861455628858813*^9, 3.861455629093251*^9}, {
   3.861691432447487*^9, 3.8616914350550623`*^9}, {3.861795525733612*^9, 
   3.861795533683796*^9}, {3.861795789608313*^9, 3.861795790067052*^9}, 
   3.879419601460525*^9, {3.879741345815145*^9, 3.879741383730685*^9}, {
   3.87974899292738*^9, 3.8797490174867473`*^9}, {3.879749064036786*^9, 
   3.879749115696625*^9}, {3.8797492302171907`*^9, 3.87974923359888*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"bf2ed49e-aa84-4336-a311-04047af3f4c2"],

Cell["\<\
Mathematica gets lost in the simplification of d2omega0uv so let\
\[CloseCurlyQuote]s help a little bit\
\>", "Text",
 CellChangeTimes->{{3.8797530154626207`*^9, 3.879753042340835*^9}, {
  3.879773522025427*^9, 
  3.879773522438474*^9}},ExpressionUUID->"e3d4c9df-9c47-4f97-83bb-\
4c6d27109fdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O311", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.879742180498066*^9, 3.879742192085033*^9}, {
  3.879742225698333*^9, 3.879742225853204*^9}, {3.879742415271712*^9, 
  3.879742421467115*^9}, {3.879742907359048*^9, 3.879742920627871*^9}, {
  3.879743077113301*^9, 3.8797431131717834`*^9}, {3.879743300809536*^9, 
  3.879743306572237*^9}, {3.8797437256708937`*^9, 3.879743738067362*^9}, {
  3.8797437738322067`*^9, 3.879743779417878*^9}, {3.879743940424645*^9, 
  3.87974395021115*^9}, {3.8797443181453238`*^9, 3.879744372758829*^9}, {
  3.87974847248592*^9, 3.879748473215687*^9}, {3.879748707878786*^9, 
  3.879748713330007*^9}, {3.879749008831712*^9, 3.879749011084179*^9}, {
  3.879749242655452*^9, 3.879749273221519*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"99cd1a09-89ff-4847-bc95-c51884719c37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "512"}], " ", 
  SqrtBox[
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["uc", "2"]}], "+", 
     RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["vc", "2"]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["uc", "3"]}], " ", "v"}], "+", 
    RowBox[{"3", " ", "u", " ", 
     SuperscriptBox["uc", "2"], " ", "vc"}], "-", 
    RowBox[{"3", " ", "uc", " ", "v", " ", 
     SuperscriptBox["vc", "2"]}], "+", 
    RowBox[{"u", " ", 
     SuperscriptBox["vc", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.879749012697963*^9, 3.879749026159034*^9}, {
   3.879749056764465*^9, 3.879749073480652*^9}, 3.879749125018635*^9, 
   3.8797492826590767`*^9, 3.879752364464402*^9, 3.879824371887491*^9, 
   3.8798529280491943`*^9, 3.879924289342967*^9, 3.951592548992142*^9, 
   3.95176966509466*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"a9d6c0fd-8438-4d7f-abb4-a569678c9d6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O223", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.879743198940406*^9, 3.879743201021441*^9}, {
  3.87974331158215*^9, 3.879743312525013*^9}, {3.879743751729599*^9, 
  3.879743754865315*^9}, {3.879743806312591*^9, 3.879743825817788*^9}, {
  3.879743976979663*^9, 3.879743981357866*^9}, {3.879748478569988*^9, 
  3.879748479502484*^9}, {3.879749032826642*^9, 3.879749035178212*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"e55128cb-d6c6-4997-9874-c860c0b42b57"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["uc", "2"], "-", 
       SuperscriptBox["vc", "2"]}], ")"}], "3"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["uc", "2"]}], "+", 
       RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["vc", "2"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v", " ", "vc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["uc", "2"]}], "+", 
         SuperscriptBox["vc", "2"]}], ")"}]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["uc", "3"], "+", 
         RowBox[{"3", " ", "uc", " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["uc", "3"], " ", 
    SuperscriptBox["vc", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.879749036698383*^9, 3.879749077055134*^9}, 
   3.879749146134129*^9, 3.879749285406868*^9, 3.879752365505841*^9, 
   3.879824372971179*^9, 3.879852929061506*^9, 3.879924289782151*^9, 
   3.9515925493840737`*^9, 3.951769665435214*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"01cafd66-d1c6-483c-a0fa-3b69e6aba31a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O333", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.879743217418499*^9, 3.879743236748349*^9}, {
  3.879743316323881*^9, 3.879743317156899*^9}, {3.8797438334928474`*^9, 
  3.879743850345422*^9}, {3.879743988392132*^9, 3.879743993572791*^9}, {
  3.879748484176488*^9, 3.879748484844277*^9}, {3.879749043403255*^9, 
  3.879749045657268*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"8b732c3f-3e9e-4d90-a5b4-5d16ef8a73d5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"64", " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["uc", "2"]}], "+", 
      RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["vc", "2"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", "uc"}], "+", 
        RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "v"}], " ", "vc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["uc", "8"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["uc", "6"], " ", 
         SuperscriptBox["vc", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["uc", "4"], " ", 
         SuperscriptBox["vc", "4"]}], "+", 
        SuperscriptBox["vc", "8"]}], ")"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["uc", "9"], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["uc", "5"], " ", 
         SuperscriptBox["vc", "4"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["uc", "3"], " ", 
         SuperscriptBox["vc", "6"]}], "-", 
        RowBox[{"3", " ", "uc", " ", 
         SuperscriptBox["vc", "8"]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["uc", "3"], " ", 
   SuperscriptBox["vc", "3"]}]]], "Output",
 CellChangeTimes->{3.879749047393587*^9, 3.8797491503322983`*^9, 
  3.879749287477611*^9, 3.879752366730188*^9, 3.879824374262923*^9, 
  3.879852930241126*^9, 3.879924290286991*^9, 3.9515925498119698`*^9, 
  3.951769665803741*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"294c2834-6d19-4284-93d9-72835ef6d22f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T211", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.879743263061369*^9, 3.879743341428208*^9}, {
   3.879743879295705*^9, 3.87974389291094*^9}, {3.879744000300782*^9, 
   3.879744002643512*^9}, {3.8797484891743784`*^9, 3.879748489871424*^9}, {
   3.879749158311635*^9, 3.879749160090014*^9}, 3.87974920285256*^9},
 CellLabel->
  "In[232]:=",ExpressionUUID->"76a0e345-99bd-4808-a09f-2a652cdefd8d"],

Cell[BoxData[
 RowBox[{"512", " ", 
  SqrtBox[
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["u", "2"], " ", 
      SuperscriptBox["uc", "2"]}], "+", 
     RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
     RowBox[{
      SuperscriptBox["v", "2"], " ", 
      SuperscriptBox["vc", "2"]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", " ", "uc"}], "+", 
       RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["uc", "3"], " ", "v"}], "+", 
    RowBox[{"3", " ", "u", " ", 
     SuperscriptBox["uc", "2"], " ", "vc"}], "-", 
    RowBox[{"3", " ", "uc", " ", "v", " ", 
     SuperscriptBox["vc", "2"]}], "-", 
    RowBox[{"u", " ", 
     SuperscriptBox["vc", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.87974920406031*^9, 3.879749292928328*^9, 
  3.879752367782197*^9, 3.87982437531064*^9, 3.8798529312482214`*^9, 
  3.879924290718196*^9, 3.951592550095044*^9, 3.951769666036302*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"b95cc47d-b139-445c-aa80-888d0543a51c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T332", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.861511740432312*^9, 3.861511778139113*^9}, {
   3.861511810782075*^9, 3.861511908078688*^9}, {3.861511995668597*^9, 
   3.861511995672881*^9}, {3.861512536319056*^9, 3.861512562909677*^9}, {
   3.8615126002031317`*^9, 3.861512683991638*^9}, 3.8615127821424*^9, {
   3.861521082519681*^9, 3.861521087930131*^9}, {3.879742925924293*^9, 
   3.879742930965142*^9}, {3.879743002871992*^9, 3.879743034421919*^9}, 
   3.87974318365821*^9, {3.879743352500033*^9, 3.879743366476408*^9}, {
   3.879743905422793*^9, 3.879743926223472*^9}, {3.879744008342142*^9, 
   3.87974401298919*^9}, {3.879748494461968*^9, 3.879748495241096*^9}, {
   3.879749164229643*^9, 3.879749165622855*^9}, 3.879749205673922*^9},
 CellLabel->
  "In[233]:=",ExpressionUUID->"00102a9a-c516-46ff-ab49-01f437261c75"],

Cell[BoxData[
 FractionBox[
  RowBox[{"64", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["uc", "2"], "+", 
      SuperscriptBox["vc", "2"]}], ")"}], "3"], " ", 
   SqrtBox[
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["uc", "2"]}], "+", 
      RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
      RowBox[{
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["vc", "2"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u", " ", "uc"}], "+", 
        RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", 
      SuperscriptBox["uc", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["uc", "2"], " ", "v", " ", "vc"}], "-", 
     RowBox[{"3", " ", "u", " ", "uc", " ", 
      SuperscriptBox["vc", "2"]}], "-", 
     RowBox[{"v", " ", 
      SuperscriptBox["vc", "3"]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["uc", "3"], " ", 
   SuperscriptBox["vc", "3"]}]]], "Output",
 CellChangeTimes->{3.879749206500248*^9, 3.879752369161127*^9, 
  3.879824376696637*^9, 3.87985293256339*^9, 3.879924291280362*^9, 
  3.951592550550904*^9, 3.951769666444268*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"8e381935-460e-4419-82fc-c02fb704dfa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T222", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.879743373256214*^9, 3.879743381675913*^9}, {
   3.8797440179231977`*^9, 3.879744024346033*^9}, {3.87974850045628*^9, 
   3.879748501166788*^9}, {3.879749170819595*^9, 3.879749172517633*^9}, 
   3.879749208113686*^9},
 CellLabel->
  "In[234]:=",ExpressionUUID->"9f359b72-08f9-4586-8980-16ba093e5ae8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"64", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["uc", "2"]}], "+", 
       RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["vc", "2"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "v"}], " ", "vc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["uc", "8"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["uc", "6"], " ", 
          SuperscriptBox["vc", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["uc", "4"], " ", 
          SuperscriptBox["vc", "4"]}], "+", 
         SuperscriptBox["vc", "8"]}], ")"}]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["uc", "9"], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["uc", "5"], " ", 
          SuperscriptBox["vc", "4"]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["uc", "3"], " ", 
          SuperscriptBox["vc", "6"]}], "-", 
         RowBox[{"3", " ", "uc", " ", 
          SuperscriptBox["vc", "8"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox["uc", "3"], " ", 
    SuperscriptBox["vc", "3"]}]]}]], "Output",
 CellChangeTimes->{3.879749208911929*^9, 3.8797523706638794`*^9, 
  3.879824378272198*^9, 3.879852934054635*^9, 3.879924291899284*^9, 
  3.9515925510428557`*^9, 3.951769666857795*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"d4302f96-d1d6-4f6c-a870-f600c79b3f4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O21O21", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "2"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.879744629836982*^9, 3.879744639011341*^9}, {
   3.879746109719566*^9, 3.8797461555661583`*^9}, {3.879748505907672*^9, 
   3.879748506499675*^9}, {3.8797491781394567`*^9, 3.879749179638588*^9}, 
   3.879749211011587*^9},
 CellLabel->
  "In[235]:=",ExpressionUUID->"07d27c85-0535-4561-8526-13f64fc8e52d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"32", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["uc", "2"], "-", 
       SuperscriptBox["vc", "2"]}], ")"}], "3"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["uc", "2"]}], "+", 
       RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["vc", "2"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v", " ", "vc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["uc", "2"]}], "+", 
         SuperscriptBox["vc", "2"]}], ")"}]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["uc", "3"], "+", 
         RowBox[{"3", " ", "uc", " ", 
          SuperscriptBox["vc", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["uc", "3"], " ", 
    SuperscriptBox["vc", "3"]}]]}]], "Output",
 CellChangeTimes->{3.879749229329968*^9, 3.879752387756006*^9, 
  3.879824395613856*^9, 3.879852950590856*^9, 3.8799242987326946`*^9, 
  3.951592556312606*^9, 3.951769671316235*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"2357d734-45a8-47f1-9461-0eb008ff6ed9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T31T31", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], "^", "2"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.879746203596051*^9, 3.879746232173814*^9}, {
  3.879748511110695*^9, 3.879748511804955*^9}, {3.879749298514762*^9, 
  3.8797493010745373`*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"b39a79eb-c5d8-4e59-ac38-43a88421df2c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"32", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["uc", "2"], "+", 
       SuperscriptBox["vc", "2"]}], ")"}], "3"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["uc", "2"]}], "+", 
       RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["vc", "2"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", " ", 
       SuperscriptBox["uc", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["uc", "2"], " ", "v", " ", "vc"}], "-", 
      RowBox[{"3", " ", "u", " ", "uc", " ", 
       SuperscriptBox["vc", "2"]}], "-", 
      RowBox[{"v", " ", 
       SuperscriptBox["vc", "3"]}]}], ")"}]}], 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["uc", "3"], " ", 
    SuperscriptBox["vc", "3"]}]]}]], "Output",
 CellChangeTimes->{3.879749319659102*^9, 3.879752404937502*^9, 
  3.879824413137231*^9, 3.879852967387616*^9, 3.879924305544647*^9, 
  3.951592561738867*^9, 3.951769675789459*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"0521c6f0-a419-4423-937f-f583b23ebbaa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"O21T31", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"d2omega0uv", ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}]}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.879746257298909*^9, 3.879746313834681*^9}, {
  3.879748517295896*^9, 3.8797485179767923`*^9}, {3.879749321982003*^9, 
  3.879749324441865*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"33b149d8-d479-4180-9c24-bac6144f608b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["uc", "2"]}], "+", 
       RowBox[{"2", " ", "u", " ", "uc", " ", "v", " ", "vc"}], "+", 
       RowBox[{
        SuperscriptBox["v", "2"], " ", 
        SuperscriptBox["vc", "2"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"v", " ", "vc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["uc", "8"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["uc", "4"], " ", 
          SuperscriptBox["vc", "4"]}], "-", 
         SuperscriptBox["vc", "8"]}], ")"}]}], "+", 
      RowBox[{"u", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["uc", "9"], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["uc", "5"], " ", 
          SuperscriptBox["vc", "4"]}], "-", 
         RowBox[{"3", " ", "uc", " ", 
          SuperscriptBox["vc", "8"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox["uc", "3"], " ", 
    SuperscriptBox["vc", "3"]}]]}]], "Output",
 CellChangeTimes->{3.879749354335918*^9, 3.879752434405078*^9, 
  3.87982444256516*^9, 3.879852997565331*^9, 3.879924317490458*^9, 
  3.951592572889969*^9, 3.951769684851439*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"cee22449-334c-4246-bbcc-e8836838cfa0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"newd2omega0uv", "=", 
   RowBox[{
    RowBox[{"O311", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "]"}]}], ")"}]}], 
    "+", 
    RowBox[{"O223", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "]"}]}], ")"}]}], 
    "+", 
    RowBox[{"O333", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "]"}]}], ")"}]}], 
    "+", " ", 
    RowBox[{"T211", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "]"}]}], ")"}]}], 
    "+", 
    RowBox[{"T332", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}], "]"}]}], ")"}]}], 
    "+", 
    RowBox[{"T222", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}], "+", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}], "]"}]}], ")"}]}], 
    "+", 
    RowBox[{"O21O21", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "2"}], "-", 
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}], "^", "2"}]}], 
      ")"}]}], "+", 
    RowBox[{"T31T31", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "^", "2"}], "-", 
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}], "]"}], "^", "2"}]}], 
      ")"}]}], "+", 
    RowBox[{"O21T31", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], 
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
       RowBox[{"Conjugate", "[", 
        RowBox[{
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.879743390070338*^9, 3.879743458592648*^9}, {
   3.879743495513633*^9, 3.8797435268721113`*^9}, 3.879743703414872*^9, {
   3.879744030693492*^9, 3.879744190101363*^9}, {3.879744232936866*^9, 
   3.879744240757244*^9}, {3.879744392261445*^9, 3.879744396319401*^9}, {
   3.8797444518445063`*^9, 3.879744473754765*^9}, {3.8797464525197*^9, 
   3.879746509831568*^9}, 3.879746628099084*^9, {3.879748173215008*^9, 
   3.879748292130721*^9}, {3.879749595401773*^9, 3.879749610515903*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"9373ca7f-ca5c-4ee4-8cd8-642f66aac23a"],

Cell["Check we have all terms", "Text",
 CellChangeTimes->{{3.879753055316853*^9, 
  3.879753058493829*^9}},ExpressionUUID->"4fcaefbd-2b1a-45cd-9e46-\
388d9fa24a2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", "d2omega0uv", "]"}], "-", "newd2omega0uv"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.879748296089959*^9, 3.879748308302917*^9}, {
  3.879748608923181*^9, 3.879748731535401*^9}, {3.87974936341467*^9, 
  3.879749367156221*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"c9acd2be-94fd-4be8-8ab6-d93792ce8f0d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.879748785679633*^9, 3.879749475891985*^9, 
  3.87974973279535*^9, 3.87975252567622*^9, 3.879824551005027*^9, 
  3.879853093870909*^9, 3.879924353072398*^9, 3.951592605580571*^9, 
  3.9517697097485456`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"2b43b0f8-58fb-4821-a3df-86d5d8490550"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I1", "=", 
  RowBox[{
   RowBox[{"6", " ", "Pi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "-", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}], ")"}]}], "+", 
   RowBox[{"I", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "]"}], "^", "2"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", "Pi", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}], ")"}]}], "-", 
   RowBox[{"8", " ", "Pi", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "-", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}]}], ")"}]}], "+", 
   RowBox[{"10", " ", "I", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861512256199514*^9, 3.861512284790634*^9}, {
  3.861512438679406*^9, 3.8615125224841223`*^9}, {3.861512575846483*^9, 
  3.861512590865802*^9}, {3.879746719505995*^9, 3.879746720241645*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"b53d6804-9515-4491-9bf9-594c74d47139"],

Cell[BoxData[
 RowBox[{
  RowBox[{"10", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], ")"}]}], "-", 
  RowBox[{"8", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}]}], ")"}]}], "+", 
  RowBox[{"6", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}], ")"}]}], "+", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{
  3.8615125240283003`*^9, {3.861512557786227*^9, 3.861512594434876*^9}, 
   3.861713971397045*^9, 3.861798110410087*^9, 3.862038856222461*^9, 
   3.879741043998979*^9, 3.879746725263599*^9, 3.879752525736143*^9, 
   3.879824551067188*^9, 3.8798530939163723`*^9, 3.87992435309684*^9, 
   3.951592605623372*^9, 3.951769709765512*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"7578926a-6ad8-45d1-a74a-30ea59be4799"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2", "=", 
  RowBox[{
   RowBox[{"I", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "]"}], "^", "2"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", "Pi", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}]}], ")"}]}], "-", 
   RowBox[{"4", " ", "Pi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.87974674497793*^9, 3.879746748792546*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"9ffaff98-ff55-4077-90a2-1a41124e41de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], ")"}]}], "-", 
  RowBox[{"4", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}], ")"}]}], "+", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.879746750010417*^9, 3.8797525257493277`*^9, 
  3.879824551093712*^9, 3.879853093953824*^9, 3.879924353118977*^9, 
  3.9515926056345263`*^9, 3.951769709768263*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"fa223add-9d7d-4b92-a2f2-c483869c89b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "I"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "]"}], "^", "2"}]}], ")"}]}], "-", 
   RowBox[{"2", " ", "Pi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", "Pi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "-", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}], ")"}]}], "-", 
   RowBox[{"2", " ", "I", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.879746773277135*^9, 3.8797467838127117`*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"088124a2-95b3-4769-bdbc-aad4702b30eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], ")"}]}], "+", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}], ")"}]}], "-", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.879746774512314*^9, 3.879746784449232*^9}, 
   3.879752525778654*^9, 3.879824551135318*^9, 3.879853093964036*^9, 
   3.879924353130143*^9, 3.951592605638474*^9, 3.951769709770485*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"05410009-e5e5-445b-881b-289d4a14d541"]
}, Open  ]],

Cell["Equation (85)", "Text",
 CellChangeTimes->{{3.879851038952125*^9, 3.879851043848229*^9}, {
  3.879852067673645*^9, 
  3.879852071118459*^9}},ExpressionUUID->"6da7b1ae-b522-41ca-9489-\
a0030b021a57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"newd2omega0uv", "-", 
    RowBox[{"32", " ", 
     RowBox[{"rho", "/", "Pi"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"uc", "^", "2"}], " ", "vc"}], "-", 
          RowBox[{"uc", " ", "v", " ", 
           RowBox[{"vc", "^", "2"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"I1", "+", 
          RowBox[{"Conjugate", "[", "I1", "]"}]}], ")"}]}], "+", 
       RowBox[{"8", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"uc", "^", "3"}], "v"}], " ", "-", 
          RowBox[{"u", " ", 
           RowBox[{"vc", "^", "3"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"I2", "+", 
          RowBox[{"Conjugate", "[", "I2", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{
            RowBox[{"uc", "^", "6"}], "/", 
            RowBox[{"vc", "^", "3"}]}]}], "-", 
          RowBox[{"v", " ", 
           RowBox[{
            RowBox[{"vc", "^", "6"}], "/", 
            RowBox[{"uc", "^", "3"}]}]}], "+", " ", 
          RowBox[{"3", 
           RowBox[{"uc", "^", "5"}], " ", 
           RowBox[{"v", "/", 
            RowBox[{"vc", "^", "2"}]}]}], "-", 
          RowBox[{"3", " ", "u", " ", 
           RowBox[{
            RowBox[{"vc", "^", "5"}], "/", 
            RowBox[{"uc", "^", "2"}]}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"I3", "+", 
          RowBox[{"Conjugate", "[", "I3", "]"}]}], ")"}]}]}], ")"}]}]}], "/.",
    "evalrho"}], "]"}]], "Input",
 CellChangeTimes->{{3.879746792677743*^9, 3.87974685564989*^9}, {
  3.8797468864631767`*^9, 3.87974701964064*^9}, {3.879747196026305*^9, 
  3.879747196299965*^9}, {3.8797530771889544`*^9, 3.879753149501541*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"ef8d259d-6472-4d8e-98cd-de257b8a9e2f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.879747020919092*^9, 3.8797471996143923`*^9, 3.879752525793147*^9, {
   3.879753128620904*^9, 3.879753153281589*^9}, 3.87982455120159*^9, 
   3.879853094019039*^9, 3.879924353156581*^9, 3.95159260565802*^9, 
   3.951769709784749*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"ea4302a1-60e7-458f-a2ba-65de39c0a31a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I1", "=", 
   RowBox[{"I1", "/.", "elementaryOmega"}]}], ";", 
  RowBox[{"I2", "=", 
   RowBox[{"I2", "/.", "elementaryOmega"}]}], ";", 
  RowBox[{"I3", "=", 
   RowBox[{"I3", "/.", "elementaryOmega"}]}]}]], "Input",
 CellChangeTimes->{{3.879754506330549*^9, 3.879754528837538*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"49b08440-7bc2-4c1b-85a1-b9e67e2d6af0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{"{", "3", "}"}], "]"}], "3"]}], "-", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Theta", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "3"]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], ")"}]}], "-", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.879754529313108*^9, 3.879824551226652*^9, 
  3.879853094030748*^9, 3.879924353167645*^9, 3.9515926056620607`*^9, 
  3.951769709787778*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"2fba5966-2e3f-40cc-b6b0-8849678a035d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"I1", "/.", "explicitTheta"}], "/.", "explicitOmega"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.861512750434687*^9, 3.861512756590214*^9}, {
  3.861512799439726*^9, 3.861512816110046*^9}, {3.861512876999921*^9, 
  3.8615128988962717`*^9}, {3.861513057035563*^9, 3.861513059517666*^9}, {
  3.879753175846718*^9, 3.879753176266142*^9}, {3.879753359296039*^9, 
  3.879753395489403*^9}, {3.879753508346168*^9, 3.879753519380252*^9}, {
  3.8797545340524*^9, 3.879754539525634*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"8a84c2dc-4371-4b7d-816a-ca5ba8aaaa22"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "4"]}], "3"]}]], "Output",
 CellChangeTimes->{
  3.861512816434547*^9, {3.861512878163955*^9, 3.861512896521918*^9}, {
   3.861513057492861*^9, 3.861513059888805*^9}, 3.861521126309799*^9, 
   3.861713971446456*^9, 3.861798110460819*^9, 3.862038856354881*^9, 
   3.879741044147016*^9, 3.879753176928816*^9, {3.879753378833107*^9, 
   3.879753405976444*^9}, {3.879753502246949*^9, 3.879753519787874*^9}, 
   3.879754540106954*^9, 3.879824551265225*^9, 3.879853094063046*^9, 
   3.879924353187977*^9, 3.951592605675392*^9, 3.9517697097899513`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"fc70247e-359f-445e-ab8a-9f9cf648ae01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"I2", "/.", "explicitTheta"}], "/.", "explicitOmega"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.861513252243892*^9, 3.861513330022013*^9}, {
  3.87975341476908*^9, 3.879753426954833*^9}, {3.879753528298993*^9, 
  3.879753530494694*^9}, {3.879754544309709*^9, 3.879754544449504*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"7843a83c-ca1e-4f8c-8b67-2ee60373aa71"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.861513331741372*^9, 3.861521140042364*^9, 
  3.861713971473406*^9, 3.86179811048849*^9, 3.862038856364593*^9, 
  3.879741044211165*^9, 3.879753428011742*^9, 3.879753531043044*^9, 
  3.8797545449176807`*^9, 3.879824551288966*^9, 3.879853094075653*^9, 
  3.879924353198613*^9, 3.951592605678994*^9, 3.95176970979191*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"5b7157d5-8e1b-4ad6-9082-d859001ac72e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"I3", "/.", "explicitTheta"}], "/.", "explicitOmega"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.861520062735645*^9, 3.861520074487269*^9}, {
  3.861520110577481*^9, 3.861520122081516*^9}, {3.861521064825045*^9, 
  3.861521069581729*^9}, {3.861521159948233*^9, 3.861521168051107*^9}, {
  3.879753432307239*^9, 3.879753439706019*^9}, {3.879753535216537*^9, 
  3.879753537916327*^9}, {3.8797545497044787`*^9, 3.879754549927349*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"fcf38979-0a7b-4818-8287-e480cf17979c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  SuperscriptBox["\[Pi]", "4"]}]], "Output",
 CellChangeTimes->{
  3.861520074967228*^9, 3.861520122712761*^9, 3.861521070189883*^9, {
   3.861521149214785*^9, 3.861521168742442*^9}, 3.861713971565836*^9, 
   3.861798110581299*^9, 3.86203885640514*^9, 3.879741044224834*^9, 
   3.879753440173504*^9, 3.879753538307517*^9, 3.879754550600678*^9, 
   3.879824551330359*^9, 3.879853094106485*^9, 3.879924353218389*^9, 
   3.951592605691351*^9, 3.951769709798151*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"70291a3d-c052-4fff-98fa-9b8dc63cf36f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newIdentities", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"I1", "\[Equal]", "i1"}], ",", 
      RowBox[{"I2", "\[Equal]", "i2"}], ",", 
      RowBox[{"I3", "\[Equal]", "i3"}]}], "}"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.861520446744616*^9, 3.8615204723584833`*^9}, {
  3.861520504095689*^9, 3.861520528824808*^9}, {3.861520592910089*^9, 
  3.861520613451027*^9}, {3.8615210531471252`*^9, 3.8615210577432346`*^9}, {
  3.879753444206415*^9, 3.8797534616004333`*^9}, {3.879753586027204*^9, 
  3.879753587013449*^9}, {3.879753694932653*^9, 3.879753701259835*^9}, {
  3.879753738303568*^9, 3.879753739115657*^9}, {3.879754010057703*^9, 
  3.879754019877115*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"42d61338-8b3f-4165-9706-0ee4ed0a0467"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{"{", "3", "}"}], "]"}], "3"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}]}]}], ")"}]}], 
     RowBox[{"6", " ", "\[Pi]"}]]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{"{", "3", "}"}], "]"}], "3"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Theta", "[", 
           RowBox[{"{", "2", "}"}], "]"}], "3"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}]}]}], ")"}]}], 
     RowBox[{"6", " ", "\[Pi]"}]]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"Omega", "[", 
            RowBox[{"{", "3", "}"}], "]"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Omega", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"Omega", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
          SuperscriptBox[
           RowBox[{"Theta", "[", 
            RowBox[{"{", "2", "}"}], "]"}], "3"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Omega", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
          RowBox[{"Theta", "[", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Theta", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"6", " ", "\[Pi]"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.861520604008485*^9, 3.861520613891864*^9}, 
   3.8617139716478786`*^9, 3.8617981106618977`*^9, 3.862038856421414*^9, 
   3.879741044256057*^9, 3.879753587620984*^9, 3.8797537039649773`*^9, 
   3.879753739908698*^9, {3.879754011754928*^9, 3.879754020260359*^9}, 
   3.879754552872126*^9, 3.879824551375589*^9, 3.879853094148317*^9, 
   3.879924353240726*^9, 3.951592605723054*^9, 3.9517697098079033`*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"c8e15052-a440-427c-8ab7-777812b6e45e"]
}, Open  ]],

Cell["Equation (86)", "Text",
 CellChangeTimes->{{3.8797542123611526`*^9, 3.879754248503326*^9}, {
  3.879754557486507*^9, 3.8797545583911457`*^9}, {3.8798500882675877`*^9, 
  3.879850150165201*^9}, {3.879852083096632*^9, 
  3.879852108360567*^9}},ExpressionUUID->"217adbb1-28c7-48e0-8ed0-\
be097e4ced61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id1", "=", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
   RowBox[{
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}], 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.879753751714748*^9, 3.879753793170233*^9}, {
  3.879753915989564*^9, 3.879753926047681*^9}, {3.879753977764923*^9, 
  3.879753986919031*^9}, {3.879754085978234*^9, 3.8797540904367247`*^9}, {
  3.879754560313241*^9, 3.879754561426854*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"8a31559a-3f99-4ce0-bb8b-584936f59cc2"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.879753787812786*^9, 3.879753793539285*^9}, 
   3.879753926673893*^9, 3.879753987379968*^9, 3.87975402840371*^9, 
   3.879754091298222*^9, 3.87975456183189*^9, 3.879824551402149*^9, 
   3.8798530941634483`*^9, 3.879924353252284*^9, 3.951592605727247*^9, 
   3.9517697098127527`*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"6ae92593-e008-409f-894f-2b6165efe1d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id2", "=", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}], "-", 
   RowBox[{
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8797538358574743`*^9, 3.879753876680467*^9}, {
  3.879754032184499*^9, 3.879754044270593*^9}, {3.879754094524857*^9, 
  3.879754097852237*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"fcb9f940-818f-4fdd-bc54-d767f4ac1506"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.879753877586018*^9, 3.879754044889382*^9, 
  3.879754098486281*^9, 3.879754563543997*^9, 3.879824551444406*^9, 
  3.879853094197087*^9, 3.879924353272077*^9, 3.9515926057408533`*^9, 
  3.951769709821566*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"67ea2601-c406-48fd-8d6c-cf272c93913d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id3", "=", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
   RowBox[{
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "+", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "]"}]}], ")"}], "^", "2"}]}], "-", 
   RowBox[{"I", " ", 
    RowBox[{
     RowBox[{"Pi", "^", "3"}], "/", "6"}]}]}]}]], "Input",
 CellChangeTimes->{{3.879753890564433*^9, 3.879753910736251*^9}, {
  3.879753950401205*^9, 3.879753954114925*^9}, {3.879754051250688*^9, 
  3.879754112998806*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"1f98d54a-d164-4fe0-b55e-068c3d22edd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"]}], "6"]}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "+", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "]"}]}], ")"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.879753911474255*^9, 3.8797539553678637`*^9, {3.879754068426227*^9, 
   3.879754078274671*^9}, 3.879754113532007*^9, 3.879754566121459*^9, 
   3.8798245514682627`*^9, 3.879853094210423*^9, 3.879924353283195*^9, 
   3.951592605744416*^9, 3.951769709823702*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"11457a88-9382-4469-9516-4dd0a679571b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"id1", ",", "id2", ",", "id3"}], "}"}], "/.", "newIdentities"}], 
   "/.", "elementaryOmega"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.879754120360469*^9, 3.879754158889748*^9}, 
   3.879754570938181*^9, {3.879838930354717*^9, 3.8798389335446014`*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"cf5cd391-c2c0-4480-a7cf-86e134c572f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.879754154590156*^9, 3.879754159444845*^9}, 
   3.879754571444907*^9, 3.879824551508191*^9, 3.879838934021703*^9, 
   3.87985309424335*^9, 3.879924353303708*^9, 3.951592605758863*^9, 
   3.95176970982565*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"ab8d5df0-ce71-4ca2-a80f-5137a2baeac2"]
}, Open  ]],

Cell["Check identities  numerically", "Text",
 CellChangeTimes->{3.879754284551108*^9, 
  3.87985016198874*^9},ExpressionUUID->"2a94eaf1-3793-440e-938a-421e45672ba8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"id1", ",", "id2", ",", "id3"}], "}"}], "/.", 
  "numOmega"}]], "Input",
 CellChangeTimes->{{3.87975416911779*^9, 3.879754184705174*^9}, 
   3.879838976785636*^9},
 CellLabel->
  "In[253]:=",ExpressionUUID->"2205bcf0-2765-4d33-bda3-45ff00ae2f91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2.08991721009`1.8077170731678236*^-27"}], "-", 
    RowBox[{"8.449698872936`3.343346304979767*^-26", " ", "\[ImaginaryI]"}]}],
    ",", 
   RowBox[{"3.535041655831`3.1863991021996156*^-26", "+", 
    RowBox[{
    "4.967628084118`3.4029507225606794*^-26", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.748431420907`2.8261103260768383*^-26"}], "-", 
    RowBox[{
    "6.960397645618`3.038073245798441*^-26", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.879754178162986*^9, 3.879754185434785*^9}, 
   3.879754574538101*^9, 3.879824551533717*^9, 3.879838977817703*^9, 
   3.879853094257919*^9, 3.879924353327733*^9, 3.879924843151314*^9, 
   3.9515926057731028`*^9, 3.951769709834097*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"2b91df85-fab5-48e9-8eb7-c394293ba7ae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Omega-identities by taking t-derivatives of Fricke equation ", \
"Subsection",
 CellChangeTimes->{{3.862029530909753*^9, 3.862029557372746*^9}, {
  3.879760074535271*^9, 3.879760075105575*^9}, {3.879760286425324*^9, 
  3.879760292835142*^9}, {3.87976035148215*^9, 3.8797603633394127`*^9}, {
  3.879760637002968*^9, 3.87976067435525*^9}, {3.87976090008376*^9, 
  3.879760908615334*^9}, {3.87976379240926*^9, 
  3.879763809202607*^9}},ExpressionUUID->"0ccc9504-50f2-48ab-ae3b-\
f6ab2e1d8b04"],

Cell["(Remark 43)", "Text",
 CellChangeTimes->{{3.879852204228422*^9, 
  3.879852206482144*^9}},ExpressionUUID->"c4a35a51-bd6a-4878-8a8a-\
b095923ac717"],

Cell["\<\
r[n] computes the n-th order t-derivative of the quantity \\mathfrak r in the \
paper.\
\>", "Text",
 CellChangeTimes->{{3.879850275535283*^9, 3.8798503246896744`*^9}, 
   3.8798504284096603`*^9},ExpressionUUID->"9e6064bb-7cac-4e58-a090-\
a86a42c7226b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rlower", "[", "n_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"I", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Plower", "[", "n", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "-", 
      RowBox[{
       RowBox[{"Plower", "[", "n", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Qlower", "[", "n", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
      RowBox[{
       RowBox[{"Qlower", "[", "n", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}]}], "+", 
   RowBox[{"I", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "0", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "i"}], "]"}], "]"}], 
            RowBox[{
             RowBox[{"Q", "[", "0", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "j"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", "0", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "i"}], "]"}], "]"}], 
            RowBox[{
             RowBox[{"Q", "[", "0", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "j"}], "]"}], "]"}]}]}], ")"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{"n", ",", "k"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"n", "-", "k"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "i"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"Q", "[", "k", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "j"}], "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"P", "[", 
                 RowBox[{"n", "-", "k"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "i"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"Q", "[", "k", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "j"}], "]"}], "]"}]}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"I", "/", "2"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{"n", ",", "k"}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"n", "-", "k"}], ",", "l1"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"P", "[", 
                   RowBox[{"n", "-", "k", "-", "l1"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "i"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Q", "[", "l1", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "j"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"P", "[", 
                   RowBox[{"n", "-", "k", "-", "l1"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "i"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Q", "[", "l1", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "j"}], "]"}], "]"}]}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l1", ",", "0", ",", 
               RowBox[{"n", "-", "k"}]}], "}"}]}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{"k", ",", "l2"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"P", "[", 
                   RowBox[{"k", "-", "l2"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "i"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Q", "[", "l2", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "j"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"P", "[", 
                   RowBox[{"k", "-", "l2"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "i"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Q", "[", "l2", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "j"}], "]"}], "]"}]}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l2", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.861855257963477*^9, 3.86185526820401*^9}, {
  3.8618702964443817`*^9, 3.861870318891232*^9}, {3.8618704177127867`*^9, 
  3.861870435584863*^9}, {3.862029583465044*^9, 3.862029584591566*^9}, {
  3.862029619767514*^9, 3.862029723984286*^9}, {3.862029864593924*^9, 
  3.862030039236478*^9}, {3.8620300896145973`*^9, 3.8620303122842827`*^9}, {
  3.862030563843153*^9, 3.862030591375226*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"555a572a-8c60-4d9b-8196-d77c8311929e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"rlower", "[", "n", "]"}], "+", 
   RowBox[{"2", " ", "Pi", " ", "n", " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", 
      RowBox[{"n", "-", "1"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.862030433082965*^9, 3.862030450289957*^9}, {
   3.862030514157468*^9, 3.862030520358246*^9}, 3.862030566548346*^9},
 CellLabel->
  "In[255]:=",ExpressionUUID->"0338e0dc-a7ab-4676-9150-677140c80fb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pp", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "n", "]"}], " ", 
      RowBox[{
       RowBox[{"t", "^", "n"}], "/", 
       RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.879760834876113*^9, 3.879760868863675*^9}, {
  3.879760913647401*^9, 3.879760955955255*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"92580150-0abc-4f65-98ef-8a1bd882ce75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qq", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "n", "]"}], " ", 
      RowBox[{
       RowBox[{"t", "^", "n"}], "/", 
       RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.879760961983103*^9, 3.879760964189232*^9}, {
  3.879760996104069*^9, 3.879761006431375*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"2564fe6e-44b4-43ce-a93d-0b89ff1da5c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rr", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "[", "n", "]"}], " ", 
      RowBox[{
       RowBox[{"t", "^", "n"}], "/", 
       RowBox[{"Factorial", "[", "n", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.87976103004426*^9, 3.879761035988244*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"fcba2c12-6a28-4f07-9636-a146cf24417d"],

Cell["Equation (72)", "Text",
 CellChangeTimes->{{3.879850674168384*^9, 3.879850679170477*^9}, {
  3.879852165372073*^9, 
  3.879852169044717*^9}},ExpressionUUID->"5957ead5-a6b1-4aed-8389-\
63265ac3aec3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fricke", "=", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "Pi", " ", "t"}], "]"}], "^", "2"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", "^", "2"}], "+", 
       RowBox[{"qq", "^", "2"}], "+", 
       RowBox[{"rr", "^", "2"}], "-", "1"}], ")"}]}], "+", 
    RowBox[{"8", " ", "pp", " ", "qq", " ", "rr"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.862038984221123*^9, 3.8620389856583*^9}, {
  3.862039026755089*^9, 3.862039081519659*^9}, {3.879761045703293*^9, 
  3.879761069618127*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"99e95994-e35a-4892-8778-981b0b2740e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fricke", "/.", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.862039089759403*^9, 3.862039166204771*^9}, {
  3.8620392063716516`*^9, 3.862039208457432*^9}, {3.862039244561858*^9, 
  3.862039245995513*^9}, {3.8797610770751038`*^9, 3.879761083431314*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"83b2885f-08e2-4ebe-a441-0c2976727427"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.862039122482321*^9, 3.862039166957443*^9, 
  3.8620392105418386`*^9, 3.862048432639264*^9, 3.862050295984527*^9, 
  3.879741046409012*^9, 3.879760447175708*^9, 3.879761084061039*^9, 
  3.879824551943982*^9, 3.879853094624104*^9, 3.879924353482716*^9, 
  3.951592605921322*^9, 3.951769709949708*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"0c9a533a-5688-4261-9c04-a21517521a48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"fricke", ",", "t"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", "0"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.862039167860057*^9, 3.862039182719583*^9}, {
  3.862039268802101*^9, 3.862039307333699*^9}, {3.8620393570456553`*^9, 
  3.862039360722564*^9}, {3.879761090652958*^9, 3.87976110475526*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"bb538726-6243-4356-9ae6-3b2a16b43edf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.862039184399405*^9, {3.8620392957400713`*^9, 3.862039307765094*^9}, 
   3.862048434242474*^9, 3.86205029804284*^9, 3.879741046442477*^9, 
   3.879760449565856*^9, 3.879761105687554*^9, 3.879824552144189*^9, 
   3.879853094814407*^9, 3.879924353569047*^9, 3.951592605997622*^9, 
   3.951769710011403*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"909b258e-ec8a-4629-8abd-f6fc03bb9a33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"fricke", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", "0"}], "}"}]}], "/.", "evalrho"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.862039188555404*^9, 3.862039253876238*^9}, {
  3.8620393109478617`*^9, 3.862039326176468*^9}, {3.879761122678156*^9, 
  3.8797611773477297`*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"3d23182c-1d47-4bb9-8080-95029d3edfc8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.862039214755937*^9, 3.862039254245665*^9}, {
   3.86203931495126*^9, 3.862039327631472*^9}, 3.862048438212775*^9, 
   3.862050301158586*^9, 3.879741046455573*^9, 3.8797604519761467`*^9, {
   3.879761131344939*^9, 3.879761178092584*^9}, 3.879824552520504*^9, 
   3.879853095141829*^9, 3.8799243537104807`*^9, 3.9515926061288342`*^9, 
   3.951769710116951*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"c0480b22-71cc-41f4-a94b-4cb6ab1bf0f0"]
}, Open  ]],

Cell["\<\
Computations are greatly simplified by restricting to v=u, and we still get \
interesting identities\
\>", "Text",
 CellChangeTimes->{{3.879764739693618*^9, 
  3.879764787338789*^9}},ExpressionUUID->"d3e8f6ba-404c-46a3-b496-\
70acbe4b81fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"restrict", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", "\[Rule]", "u"}], ",", 
    RowBox[{"vc", "\[Rule]", "uc"}]}], "}"}]}]], "Input",
 CellChangeTimes->{3.879764649744151*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"49688e54-67c1-404f-b49d-45fc2e48235f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"v", "\[Rule]", "u"}], ",", 
   RowBox[{"vc", "\[Rule]", "uc"}]}], "}"}]], "Output",
 CellChangeTimes->{3.879764792207*^9, 3.879824552544514*^9, 
  3.879853095210198*^9, 3.879924353721716*^9, 3.951592606132958*^9, 
  3.9517697101195107`*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"2816557e-b151-4227-aced-8c9fe002a27c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"fricke", ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "3"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"t", "\[Rule]", "0"}], "}"}]}], "/.", "deriv1"}], "/.", 
         "restrict"}], "/.", "evalrho"}], "//", "Simplify"}], "//", 
      "Expand"}], ")"}], "/.", "shuffle"}], "/.", "elementaryOmega"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.862039337027802*^9, 3.862039402379078*^9}, {
  3.8797611840311537`*^9, 3.87976121349559*^9}, {3.8797612546052322`*^9, 
  3.879761255601003*^9}, {3.879761322633067*^9, 3.879761334357088*^9}, {
  3.879761366002873*^9, 3.879761405876705*^9}, {3.879761438016025*^9, 
  3.879761466471341*^9}, {3.879764662939386*^9, 3.879764671377267*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"43bd5b23-8a0c-4f67-b568-2d54e2018416"],

Cell[BoxData[
 FractionBox[
  RowBox[{"768", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", "uc", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["u", "4"], "-", 
     RowBox[{
      SuperscriptBox["lambda", "4"], " ", 
      SuperscriptBox["uc", "4"]}]}], ")"}], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", " ", "uc"}], "+", 
         RowBox[{"v", " ", "vc"}]}], ")"}], "2"]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "-", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "]"}]}], ")"}]}], 
  SuperscriptBox["lambda", "2"]]], "Output",
 CellChangeTimes->{{3.879761196246279*^9, 3.879761216032754*^9}, {
   3.879761310276911*^9, 3.8797613372078648`*^9}, {3.8797613691255713`*^9, 
   3.879761407282756*^9}, {3.8797614414491043`*^9, 3.879761467565491*^9}, 
   3.879761618938819*^9, 3.879764673938117*^9, 3.879764795227682*^9, 
   3.879824553699375*^9, 3.879838995927302*^9, 3.879853096379782*^9, 
   3.879924354190206*^9, 3.9515926066559477`*^9, 3.951769710459855*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"6de861fc-c591-4276-96d3-8503d46bf368"]
}, Open  ]],

Cell["Equation (73)", "Text",
 CellChangeTimes->{{3.879852239534609*^9, 
  3.8798522451979103`*^9}},ExpressionUUID->"5e1f8e82-28f6-4845-9245-\
696acaf56f32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id4", "=", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}], "-", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}], "+", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}], "-", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879761633201488*^9, 3.879761666923827*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"18521dd0-ef46-44d1-b971-74d886884be2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.879761668984786*^9, 3.879824553758145*^9, 
  3.879839003885069*^9, 3.879853096428437*^9, 3.879924354216736*^9, 
  3.951592606687147*^9, 3.9517697104631147`*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"c274b5ed-b556-4fc8-944c-0bf478c99f69"]
}, Open  ]],

Cell["Check identity numerically", "Text",
 CellChangeTimes->{{3.879761687405115*^9, 3.879761691885093*^9}, {
  3.879761731226416*^9, 
  3.879761736516644*^9}},ExpressionUUID->"7555b3a5-1250-452b-8107-\
d3fb17156baa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"id4", "/.", "numOmega2"}]], "Input",
 CellChangeTimes->{{3.862039406398273*^9, 3.862039441407962*^9}, {
  3.862040396521926*^9, 3.862040397078075*^9}, {3.879761673332109*^9, 
  3.879761677459053*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"c8de3638-e24f-4f29-b718-ac9c7dcf3193"],

Cell[BoxData[
 RowBox[{"0``28.39794000867204", "+", 
  RowBox[{"0``28.508638306165732", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.862039419330625*^9, 3.862039441745479*^9}, 
   3.862040397863536*^9, 3.862048443018284*^9, 3.862050306376946*^9, 
   3.8797410465073986`*^9, 3.879761678152144*^9, 3.8798245537840977`*^9, 
   3.879839005733684*^9, 3.879853096440868*^9, 3.8799243542496557`*^9, 
   3.8799247509335413`*^9, 3.951592606707637*^9, 3.951769710472048*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"df803e1e-9ae0-4e5a-a850-6d42c10d0a5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newidentity", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], "-", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8797653470871058`*^9, 3.879765363544415*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"16f18467-8445-46cf-ae8a-bd7550b2ac4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "-", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}], "+", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8797653662544823`*^9, 3.8798245538247747`*^9, 
  3.879853096473407*^9, 3.879924354260222*^9, 3.9515926067117033`*^9, 
  3.9517697104744997`*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"2082854a-e59b-4458-b2e5-e127296829b4"]
}, Open  ]],

Cell["(section 6.3, last paragraph)", "Text",
 CellChangeTimes->{{3.879761752701271*^9, 3.879761756998258*^9}, {
  3.879850863787046*^9, 3.87985087837311*^9}, {3.8798522552624397`*^9, 
  3.879852274282365*^9}},ExpressionUUID->"bd187f60-83a4-405a-9cf4-\
827019f665a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d4fricke", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"fricke", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "4"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"t", "\[Rule]", "0"}], "}"}]}], "/.", "deriv2"}], "/.", 
       "deriv1"}], "/.", "evalrho"}], "/.", "restrict"}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.879761789227424*^9, 3.879761815960585*^9}, {
   3.879761846302553*^9, 3.879761853054621*^9}, {3.879762574701716*^9, 
   3.879762576456643*^9}, 3.879762678391391*^9, {3.879763579246407*^9, 
   3.8797635808167973`*^9}, {3.879764365520604*^9, 3.879764375486197*^9}, {
   3.879764412684771*^9, 3.879764414379831*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"0b9173c6-230a-4747-99bd-b67093ca25a4"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"EQ", "[", "i", "]"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"d4fricke", ",", "lambda", ",", "i"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8620395855247183`*^9, 3.862039755429955*^9}, {
  3.862039832715686*^9, 3.862039879750071*^9}, {3.862049257485589*^9, 
  3.862049298142475*^9}, {3.86205084811814*^9, 3.862050901528945*^9}, {
  3.8797620313810797`*^9, 3.879762035768962*^9}, {3.87976214399711*^9, 
  3.879762159731876*^9}, {3.879762457833883*^9, 3.879762477728063*^9}, {
  3.879763608772039*^9, 3.879763619306731*^9}, {3.879764443509605*^9, 
  3.879764446201049*^9}, {3.879764482859755*^9, 3.879764494835361*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"6703b8f3-c8d7-42c3-9040-60e5529f41d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EQ", "[", "4", "]"}], "/.", "numOmega2"}]], "Input",
 CellChangeTimes->{{3.879762435314926*^9, 3.879762437768442*^9}, {
  3.879763011062037*^9, 3.879763047173865*^9}, {3.879763175548379*^9, 
  3.879763251505907*^9}, {3.879763626106589*^9, 3.8797636581550922`*^9}, {
  3.879763853236315*^9, 3.879763885485399*^9}, {3.879764100426855*^9, 
  3.87976410695899*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"23f2b5b2-8a84-4304-84ed-fd0043e298c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0``22.996791241189857", "-", 
    RowBox[{
    "2.975110060650101`0.5915852765012175*^-23", " ", "\[ImaginaryI]"}]}], 
   ")"}], " ", 
  SuperscriptBox["uc", "8"]}]], "Output",
 CellChangeTimes->{
  3.879762439603682*^9, 3.879763012791297*^9, {3.879763043801427*^9, 
   3.879763048129651*^9}, {3.879763179568845*^9, 3.879763252108048*^9}, {
   3.879763626923578*^9, 3.87976365910393*^9}, {3.879763853749161*^9, 
   3.8797638863234997`*^9}, 3.879764108042045*^9, {3.879764426899072*^9, 
   3.8797644494613247`*^9}, 3.879764552526849*^9, 3.879824555477537*^9, 
   3.879839031142291*^9, 3.8798530980674143`*^9, 3.879924354965863*^9, 
   3.879924749065929*^9, 3.951592607328275*^9, 3.951769710993991*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"2b9762bc-10d4-4008-b894-5636b388ee52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"EQ", "[", "4", "]"}], ",", 
         RowBox[{"uc", "^", "8"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"768", " ", "I", " ", "Pi"}], ")"}]}], "/.", "shuffle2"}], "/.",
      "newidentity"}], "//.", "elementaryOmega"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.879764113571283*^9, 3.879764116169278*^9}, {
   3.879764458256028*^9, 3.879764472057863*^9}, {3.879764560615152*^9, 
   3.879764569073128*^9}, {3.879773900595847*^9, 3.87977391191009*^9}, 
   3.87977402036583*^9, {3.879774058561486*^9, 3.8797741043533573`*^9}, {
   3.879774139645284*^9, 3.879774171923399*^9}, 3.8797759669962387`*^9, {
   3.879776008945856*^9, 3.879776012768601*^9}, {3.879783186542108*^9, 
   3.87978323062763*^9}, {3.879787198516923*^9, 3.879787206613523*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"66ae1eb0-dbb6-477f-9063-a610380403c2"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "3"]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["2", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "3"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "3", "}"}], "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", "3", "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.879764460816256*^9, 3.879764569884314*^9, {3.8797739016477213`*^9, 
   3.879773912357911*^9}, 3.879774021172473*^9, {3.879774061321025*^9, 
   3.879774104838868*^9}, {3.87977414033318*^9, 3.87977417219683*^9}, 
   3.8797759702052*^9, {3.879776009866605*^9, 3.879776013205559*^9}, {
   3.879783187434041*^9, 3.879783231027815*^9}, 3.879787207281738*^9, 
   3.879824555519405*^9, 3.87983903420743*^9, 3.879853098102005*^9, 
   3.879924354987068*^9, 3.951592607341441*^9, 3.951769710999694*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"7b0ea2d3-29a6-4446-950a-3d88d7dfab21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EQ", "[", "2", "]"}], "/.", "numOmega2"}]], "Input",
 CellChangeTimes->{{3.879763670698895*^9, 3.87976371399181*^9}, {
   3.8797638677137003`*^9, 3.879763871599938*^9}, {3.8797648236751*^9, 
   3.879764829030698*^9}, 3.879773924926465*^9},
 CellLabel->
  "In[272]:=",ExpressionUUID->"9b83a7b4-a3f8-4a47-b92c-4cdc08659568"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.5588558611653771`0.6346522234352947*^-22", "-", 
     RowBox[{
     "4.655576291967571`0.1994531718511223*^-23", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["uc", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0``21.77622251285696", "+", 
     RowBox[{"0``21.86284176660169", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["u", "2"], " ", 
   SuperscriptBox["uc", "6"]}]}]], "Output",
 CellChangeTimes->{{3.8797636748594*^9, 3.879763714564247*^9}, 
   3.879763872085545*^9, 3.879764829567081*^9, 3.87977597718912*^9, 
   3.879824555563035*^9, 3.879839036692936*^9, 3.8798530981359673`*^9, 
   3.8799243550341043`*^9, 3.87992475418725*^9, 3.9515926073590317`*^9, 
   3.951769711012629*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"db8cc7e0-be73-41d0-a542-0e2ee8c0ece2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"EQ", "[", "2", "]"}], ",", 
         RowBox[{"uc", "^", "4"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"768", " ", "I", " ", "Pi"}], ")"}]}], "/.", "shuffle2"}], "/.",
      "newidentity"}], "//.", "elementaryOmega"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.879763921526608*^9, 3.879764064600622*^9}, {
   3.8797648354133387`*^9, 3.879764867997319*^9}, 3.879773933497031*^9, 
   3.8797759818202*^9, {3.8797760180364857`*^9, 3.879776018786194*^9}, 
   3.87978324059368*^9, {3.879787216352227*^9, 3.879787218201696*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"9d677745-7457-49dc-ab91-481713af7111"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[Pi]", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "2"]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "+", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "\[Pi]"], "+", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "-", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.879763935012203*^9, 3.879764065138859*^9}, 
   3.879764869113311*^9, 3.879773934421507*^9, 3.879775983479026*^9, 
   3.879776019410651*^9, 3.879783240997115*^9, 3.87978721867799*^9, 
   3.879824555609228*^9, {3.87983903897418*^9, 3.879839046295642*^9}, 
   3.8798530981741123`*^9, 3.879924355073154*^9, 3.951592607374834*^9, 
   3.9517697110240498`*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"86896855-ac3d-4eed-9fa6-ce017b13cab8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EQ", "[", "0", "]"}], "/.", "numOmega2"}]], "Input",
 CellChangeTimes->{{3.8797648802751083`*^9, 3.879764886133175*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"6c673b41-3be2-4f1a-953d-9d5fa3f29c04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.884640231140132`2.4292954429172906*^-23"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.1863460991391574`0.4384596162760073*^-22", "+", 
     RowBox[{
     "1.925578228400939`0.7695753648790545*^-22", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["u", "2"], " ", 
   SuperscriptBox["uc", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0``21.725308672232448", "+", 
     RowBox[{
     "8.5508970998934497`0.7656799123174374*^-22", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox["uc", "4"]}]}]], "Output",
 CellChangeTimes->{3.879764886476757*^9, 3.879773942807314*^9, 
  3.879776027791451*^9, 3.87982455565668*^9, 3.879839049966238*^9, 
  3.879853098207115*^9, 3.879924355111322*^9, 3.879924766725799*^9, 
  3.951592607395402*^9, 3.951769711042164*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"11bcbd4b-a619-435b-ba6e-192e0c8e4c8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eq3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"EQ", "[", "0", "]"}], ",", 
         RowBox[{
          RowBox[{"u", "^", "2"}], " ", 
          RowBox[{"uc", "^", "2"}]}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "768", " ", "I", " ", "Pi"}], ")"}]}], "/.", 
      "shuffle2"}], "/.", "newidentity"}], "//.", "elementaryOmega"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8797648979222097`*^9, 3.879764921577929*^9}, 
   3.879773945012116*^9, {3.879776040873955*^9, 3.879776057477908*^9}, 
   3.879783248533588*^9, {3.879787224360435*^9, 3.879787228556745*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"28ce94ce-d3ef-4481-ba29-c79641794efb"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], "\[Pi]"], "+", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "\[Pi]"], "+", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "-", 
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.879764906396969*^9, 3.879764922181541*^9}, 
   3.8797739461255713`*^9, {3.879776052163838*^9, 3.879776058112849*^9}, 
   3.879783248966505*^9, 3.879787229961795*^9, 3.879824555705191*^9, 
   3.879839052839353*^9, 3.879853098250772*^9, 3.879924355150741*^9, 
   3.951592607411527*^9, 3.951769711049048*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"f90eadfe-e2d8-4450-8f78-d35f62fa5b28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"eq1", "\[Equal]", "0"}], ",", 
       RowBox[{"eq2", "\[Equal]", "0"}], ",", 
       RowBox[{"eq3", "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], ",", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "1"}], "}"}], "]"}], ",", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}]}], "}"}]}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.879762377485897*^9, 3.87976240217555*^9}, {
   3.879764951739271*^9, 3.879764974505258*^9}, {3.879765065108866*^9, 
   3.879765090728282*^9}, {3.879765125543886*^9, 3.879765125747308*^9}, {
   3.879765158701089*^9, 3.879765199648018*^9}, {3.879765375967986*^9, 
   3.87976538455354*^9}, {3.879765441080348*^9, 3.879765451593404*^9}, {
   3.879765664930142*^9, 3.879765667314467*^9}, {3.8797657668508577`*^9, 
   3.87976577201307*^9}, 3.879765929565102*^9, 3.87976596295376*^9, {
   3.8797660294777737`*^9, 3.879766050629363*^9}, {3.879766142078568*^9, 
   3.879766162441306*^9}, 3.879766223639724*^9, {3.879766378324402*^9, 
   3.879766408790254*^9}, {3.8797664782167597`*^9, 3.87976648394141*^9}, {
   3.879766617884759*^9, 3.879766645872766*^9}, {3.879766710664263*^9, 
   3.879766717786558*^9}, {3.879767393093657*^9, 3.879767402887252*^9}, {
   3.879768215816571*^9, 3.879768230234745*^9}, {3.8797682903394623`*^9, 
   3.879768291304301*^9}, {3.879768455486115*^9, 3.8797684570059757`*^9}, {
   3.879768498816476*^9, 3.879768500333373*^9}, {3.879768531591476*^9, 
   3.879768554693879*^9}, {3.879768587550953*^9, 3.87976860378343*^9}, {
   3.8797686354329033`*^9, 3.879768648343368*^9}, {3.879770122257964*^9, 
   3.879770123870661*^9}, {3.87977019189178*^9, 3.879770232460516*^9}, {
   3.879770366946615*^9, 3.879770387837562*^9}, {3.879770423219572*^9, 
   3.879770446340496*^9}, {3.879770520339864*^9, 3.879770522246631*^9}, {
   3.879771339693851*^9, 3.8797713496206703`*^9}, 3.879773967997485*^9, {
   3.879839187064386*^9, 3.879839204269063*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"1f4eca43-6dbb-471e-9950-fcdfc7a11d1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "1", "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "1", "}"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Omega", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Omega", "[", 
         RowBox[{"{", "2", "}"}], "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Pi]"}]], "-", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", "2", "}"}], "]"}], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Pi]"}]], "+", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", "2", "}"}], "]"}], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "+", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Omega", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Pi]"}]], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "-", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "1", "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Theta", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "2"]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", "1", "}"}], "]"}], " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", "1", "}"}], "]"}], " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "1", "}"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "3"]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", "1", "}"}], "]"}], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", "1", "}"}], "]"}], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "3"}], "}"}], "]"}], "-", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "1"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "-", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "1"}], "}"}], "]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "1", "}"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "1", "}"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", "1", "}"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Theta", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Theta", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "3"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", "1", "}"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Theta", "[", 
        RowBox[{"{", "3", "}"}], "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Theta", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Theta", "[", 
         RowBox[{"{", "3", "}"}], "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Pi]"}]], "+", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", "3", "}"}], "]"}], " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Pi]"}]], "-", 
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"{", "3", "}"}], "]"}], " ", 
      RowBox[{"Theta", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
       RowBox[{"Theta", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "\[Pi]"], "+", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Theta", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], 
      RowBox[{"2", " ", "\[Pi]"}]], "-", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"6", " ", "\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", "2", "}"}], "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", "2", "}"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", "2", "}"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], "]"}], "2"]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "2"}], "}"}], "]"}]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2", ",", "2"}], "}"}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", "3", "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", "3", "}"}], "]"}]}], "-", 
        RowBox[{"12", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", "3", "}"}], "]"}]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", "3", "}"}], "]"}]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", "3", "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Theta", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], "]"}], "2"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", "3", "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Theta", "[", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], "+", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "3"}], "}"}], "]"}]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2", ",", "3"}], "}"}], "]"}]}]}], ")"}]}]}]}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.879768547802308*^9, {3.879768583633271*^9, 3.8797686061865788`*^9}, 
   3.879768650261028*^9, 3.879770136857767*^9, {3.879770204125702*^9, 
   3.879770232909985*^9}, 3.879770389224636*^9, {3.879770429767647*^9, 
   3.879770447145862*^9}, 3.879770523347547*^9, {3.8797713259531183`*^9, 
   3.879771352584071*^9}, 3.879773969064898*^9, 3.879776065538978*^9, 
   3.879824555968918*^9, 3.879839057851475*^9, 3.879839205114667*^9, 
   3.87985309829485*^9, 3.879924355183547*^9, 3.951592607427713*^9, 
   3.951769711059348*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"c464173b-008d-4a6f-b523-7b1c0aaf180d"]
}, Open  ]],

Cell["\<\
Check we don\[CloseCurlyQuote]t get more equations by picking other terms in \
EQ\
\>", "Text",
 CellChangeTimes->{{3.879766935940357*^9, 3.879766991167255*^9}, {
  3.879768263713358*^9, 3.8797682664081073`*^9}, {3.87983907388605*^9, 
  3.879839076326773*^9}},ExpressionUUID->"e541154c-e07c-433e-a2ab-\
77f784b2e476"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"EQ", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "]"}], "/.", "shuffle2"}], 
     "/.", "newidentity"}], "/.", "sol"}], "//.", 
   RowBox[{"Union", "[", 
    RowBox[{"elementaryOmega", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Theta", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "-", 
        RowBox[{"Pi", " ", "I"}]}]}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.862040606322232*^9, 3.862040750792721*^9}, {
   3.862040850887786*^9, 3.862040902096896*^9}, {3.862041204688017*^9, 
   3.862041211090733*^9}, {3.862041317378055*^9, 3.862041322104197*^9}, {
   3.879766065238799*^9, 3.879766085943712*^9}, {3.879766176824604*^9, 
   3.879766178008605*^9}, 3.8797662934682198`*^9, {3.879766667398931*^9, 
   3.8797668238961763`*^9}, {3.879766854935432*^9, 3.8797669266464043`*^9}, {
   3.87976827334625*^9, 3.879768274839159*^9}, {3.879768668114399*^9, 
   3.879768668262164*^9}, {3.879853339631923*^9, 3.879853343499566*^9}, {
   3.879853526119583*^9, 3.879853549716372*^9}, 3.8798536020429993`*^9, {
   3.879853653563243*^9, 3.879853682323062*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"c519a92b-cbc2-4d81-a772-ff65edf852c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.879766737647078*^9, 3.879766826287599*^9}, {
   3.879766870506029*^9, 3.879766927270506*^9}, 3.8797669947580824`*^9, {
   3.879768269867193*^9, 3.8797682963221207`*^9}, 3.879768668822762*^9, {
   3.879771331480364*^9, 3.879771356397331*^9}, 3.87977397885785*^9, 
   3.879776069002056*^9, 3.87982455608118*^9, 3.879839078225258*^9, 
   3.879853098442156*^9, 3.879853551467469*^9, 3.879853602369072*^9, {
   3.879853666711667*^9, 3.879853682900566*^9}, 3.879924355251378*^9, 
   3.951592607476018*^9, 3.951769711099411*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"8ca07771-d6fa-4965-b3c8-6a9b22a6edd6"]
}, Open  ]],

Cell["\<\
Rewrite the solution in a more pleasant form using shuffle relations\
\>", "Text",
 CellChangeTimes->{{3.879839221963544*^9, 3.8798392558027277`*^9}, {
  3.879839625356186*^9, 
  3.879839628172529*^9}},ExpressionUUID->"c7761fa4-6b20-4eba-8f56-\
01a1da256f0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"killDepth2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", "0"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.879774519153307*^9, 3.87977454339006*^9}, {
  3.8798390906226883`*^9, 3.879839097248062*^9}, {3.879841681961333*^9, 
  3.879841682269826*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"650d716a-884d-43be-8910-652f0367b822"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", "i_", "}"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_"}], "}"}], "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.879841683922943*^9, 3.8798530984545183`*^9, 
  3.879924355291194*^9, 3.951592607480157*^9, 3.951769711102292*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"82c72a98-b951-471e-b94e-32f977ae7d17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "/.", "sol"}], "/.", 
  "killDepth2"}]], "Input",
 CellChangeTimes->{{3.8797745667406893`*^9, 3.879774624313415*^9}, {
   3.879775929396791*^9, 3.8797759540768533`*^9}, {3.879776074610871*^9, 
   3.879776074869575*^9}, {3.879776204164168*^9, 3.8797762349810677`*^9}, {
   3.879783268648986*^9, 3.879783281995949*^9}, 3.879839117497844*^9, 
   3.8798391667394533`*^9, {3.879839245035653*^9, 3.879839262833735*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"6c8bbe37-f0b6-4101-b5d2-4b1ee011b69d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "3"], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.879774567765658*^9, 3.879774588666239*^9}, {
   3.879774620514399*^9, 3.879774624712179*^9}, {3.879775930134277*^9, 
   3.879775954752172*^9}, 3.879776075320676*^9, {3.879776206749865*^9, 
   3.879776235378488*^9}, 3.879783282741465*^9, 3.879787239515921*^9, 
   3.879824556135091*^9, 3.879839118971388*^9, {3.879839257957404*^9, 
   3.879839263332036*^9}, 3.879853098485759*^9, 3.879924355312304*^9, 
   3.951592607489336*^9, 3.951769711110668*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"d89b2c5b-e4c2-4a0f-86f4-991e83a1eb81"]
}, Open  ]],

Cell["Equations (87), (88) and (89)", "Text",
 CellChangeTimes->{{3.879850939781933*^9, 3.8798509473821163`*^9}, {
  3.879852435434993*^9, 
  3.87985244733407*^9}},ExpressionUUID->"2166a3ab-425a-4de3-947c-\
284500c171d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"{", "1", "}"}], "]"}], 
           RowBox[{"Theta", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"{", "2", "}"}], "]"}], 
           RowBox[{"Theta", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Omega", "[", 
            RowBox[{"{", "1", "}"}], "]"}], 
           RowBox[{"Omega", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], "]"}]}]}], "/.", "shuffle"}], "/.",
         "sol"}], ")"}], "/", "2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"{", "1", "}"}], "]"}], 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"{", "2", "}"}], "]"}], 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Omega", "[", 
          RowBox[{"{", "1", "}"}], "]"}], 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}]}]}], ")"}], "/", "2"}]}], "/.",
     "elementaryOmega"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.879775946906499*^9, 3.879775949246087*^9}, {
   3.879776032058337*^9, 3.879776032507083*^9}, {3.879776087315292*^9, 
   3.879776091093524*^9}, {3.879776128161008*^9, 3.879776131238568*^9}, {
   3.879776175268598*^9, 3.879776186706129*^9}, {3.879776250177182*^9, 
   3.87977635891675*^9}, 3.879776456119618*^9, {3.879776507519317*^9, 
   3.879776508793955*^9}, {3.879783330610857*^9, 3.8797833411740017`*^9}, {
   3.879839695364773*^9, 3.879839874497652*^9}, {3.879839935231443*^9, 
   3.879839949058961*^9}, {3.879840026193137*^9, 3.879840057695649*^9}, {
   3.879840274273018*^9, 3.879840278469818*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"5b77ae6e-0b31-4ea8-9feb-2b908789306f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.879775949818327*^9, 3.879776032901702*^9, 3.879776091415166*^9, 
   3.879776133198675*^9, {3.8797761773964443`*^9, 3.879776187150199*^9}, {
   3.879776317302236*^9, 3.879776359340859*^9}, 3.879776457059708*^9, 
   3.879776509203769*^9, 3.87978334170579*^9, 3.87978724123654*^9, 
   3.879824556162011*^9, {3.879839828837801*^9, 3.8798398750191703`*^9}, {
   3.879839939184977*^9, 3.879839949476117*^9}, {3.879840031001158*^9, 
   3.8798400580379972`*^9}, 3.87984016430749*^9, 3.879840278971408*^9, 
   3.879853098501104*^9, 3.879924355342249*^9, 3.951592607493538*^9, 
   3.9517697111140213`*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"ee79f1bd-26a9-4152-afac-93da454fcb70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID1", "/.", "killDepth2"}]], "Input",
 CellChangeTimes->{{3.879839883536644*^9, 3.879839907366002*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"00ddd45f-1d74-4d8c-8726-bffd0869d38d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.879839907804186*^9, 3.879839952409021*^9, 
  3.879840282925818*^9, 3.879853098533037*^9, 3.879924355361882*^9, 
  3.951592607506983*^9, 3.951769711116333*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"8c64ea5c-e3bb-4189-b897-c0cd2288c5d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID1", "/.", "numOmega"}]], "Input",
 CellChangeTimes->{
  3.8797766558119698`*^9, {3.8797781560666723`*^9, 3.879778227270457*^9}, {
   3.879783787215399*^9, 3.879783799413533*^9}, {3.879839834930723*^9, 
   3.879839857465088*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"34403189-2cb0-43d0-be28-42d07e9fd059"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "9.79349503036`1.4359634586646375*^-27"}], "+", 
  RowBox[{
  "1.038412137051`1.3042415759569879*^-26", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.879776656361984*^9, {3.879778180824226*^9, 3.879778227540934*^9}, 
   3.87978380009851*^9, 3.879787242865505*^9, 3.879824556202981*^9, {
   3.879839857816948*^9, 3.879839876795309*^9}, 3.879840284472954*^9, 
   3.879853098546747*^9, 3.879924355402635*^9, 3.879924775182913*^9, 
   3.951592607516932*^9, 3.9517697111189213`*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"a6839dd0-f808-4c6c-bde0-2ae2ddcfe4f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1"}], "}"}], "]"}], "/.", "sol"}], "/.", 
  "killDepth2"}]], "Input",
 CellChangeTimes->{{3.879841704209622*^9, 3.879841706189694*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"11f8094e-12b4-4c01-b0c3-b9c524c88738"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "3"], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8798417066026278`*^9, 3.879853098578759*^9, 
  3.879924355421984*^9, 3.951592607526124*^9, 3.9517697111212683`*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"a4b102fc-0466-4deb-aa43-f408be6b62ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"{", "1", "}"}], "]"}], 
           RowBox[{"Theta", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Omega", "[", 
            RowBox[{"{", "3", "}"}], "]"}], 
           RowBox[{"Omega", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Omega", "[", 
            RowBox[{"{", "1", "}"}], "]"}], 
           RowBox[{"Omega", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "]"}]}]}], "/.", "shuffle"}], "/.",
         "sol"}], ")"}], "/", "2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"{", "1", "}"}], "]"}], 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Omega", "[", 
          RowBox[{"{", "3", "}"}], "]"}], 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Omega", "[", 
          RowBox[{"{", "1", "}"}], "]"}], 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], "]"}]}]}], ")"}], "/", "2"}]}], "/.",
     "elementaryOmega"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.879841889150848*^9, 3.879841935147479*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"d0c7c35a-6837-443a-a18a-131738ba01dd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "3", "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "3"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "1", "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "3", "}"}], "]"}], "2"]}], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", "1", "}"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", "3", "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.879841938963567*^9, 3.879853098594953*^9, 
  3.879924355454281*^9, 3.951592607534005*^9, 3.951769711124366*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"e8c8642e-7d0c-448d-b8b0-8a13fddbd4a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID2", "/.", "killDepth2"}]], "Input",
 CellChangeTimes->{{3.8798401059955034`*^9, 3.879840109525831*^9}, {
   3.879840142615889*^9, 3.8798402100138183`*^9}, {3.879840320502355*^9, 
   3.8798403601720963`*^9}, 3.879841664991895*^9, {3.879841942663598*^9, 
   3.879841950534631*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"7bd19e42-265c-4c93-a425-efea06f1ef13"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"]}], "3"], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.879840109861355*^9, {3.879840327614637*^9, 3.87984036073897*^9}, {
   3.879841947891735*^9, 3.879841950893027*^9}, 3.879853098626822*^9, 
   3.879924355474257*^9, 3.951592607542913*^9, 3.951769711127384*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"d60f324b-d4fb-41a8-8336-edc768b1fc71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID2", "/.", "numOmega"}]], "Input",
 CellChangeTimes->{{3.879841331919622*^9, 3.879841335591826*^9}, {
  3.879841963596837*^9, 3.879841970984643*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"f72513e9-5fdb-490c-9d02-e370d8586261"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.257095490864`1.7508919298426358*^-26"}], "+", 
  RowBox[{
  "2.284469071937`1.4962993670594191*^-26", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.879841335918213*^9, 3.879841971348311*^9, 
  3.879853098637863*^9, 3.879924355515521*^9, 3.879924778300499*^9, 
  3.9515926075534353`*^9, 3.9517697111363697`*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"2b78a90d-2d5a-4218-8fa2-2af55ee61e94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2"}], "}"}], "]"}], "/.", "sol"}], "/.", 
   "killDepth2"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.879842004351101*^9, 3.879842013936089*^9}, {
  3.879846103808111*^9, 3.87984612069564*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"33517e8e-4536-4201-86b5-38753af4a342"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"]}], "3"]}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2"}], "}"}], "]"}], "-", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.879842009607774*^9, 3.879842014222032*^9}, {
   3.879846116277252*^9, 3.879846121050598*^9}, 3.879853098672082*^9, 
   3.879924355534437*^9, 3.951592607562825*^9, 3.951769711138802*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"caecbf13-8d30-4dc4-a3b1-c13396a8de41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Theta", "[", 
            RowBox[{"{", "2", "}"}], "]"}], 
           RowBox[{"Theta", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"Omega", "[", 
            RowBox[{"{", "3", "}"}], "]"}], 
           RowBox[{"Omega", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], "]"}]}]}], "/.", "shuffle"}], "/.",
         "sol"}], ")"}], "/", "2"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Theta", "[", 
          RowBox[{"{", "2", "}"}], "]"}], 
         RowBox[{"Theta", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Omega", "[", 
          RowBox[{"{", "3", "}"}], "]"}], 
         RowBox[{"Omega", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], "]"}]}]}], ")"}], "/", "2"}]}], "/.",
     "elementaryOmega"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8797874673382597`*^9, 3.879787472342896*^9}, {
  3.879846205648226*^9, 3.879846239275928*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"965d1bd4-43f0-48e7-83c0-ce528bb4aeff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"]}], "3"]}], "-", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"Omega", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "2"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", "2", "}"}], "]"}], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"Theta", "[", 
     RowBox[{"{", "3", "}"}], "]"}], "2"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", "3", "}"}], "]"}], " ", 
   RowBox[{"Theta", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], "]"}], " ", 
    RowBox[{"Theta", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Theta", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], "]"}], "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8798462416285467`*^9, 3.879853098687375*^9, 
  3.879924355564465*^9, 3.951592607567303*^9, 3.9517697111420918`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"89bbbb29-cd3a-4a52-96f9-03459e3cfbc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID3", "/.", "killDepth2"}]], "Input",
 CellChangeTimes->{{3.879787262359144*^9, 3.8797872633637877`*^9}, {
  3.879846245889881*^9, 3.879846250134618*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"9a68115b-56f8-4bb7-b807-ab2a90f92e21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "3"]}], "3"]}], "-", 
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}], "]"}], "+", 
  RowBox[{"Theta", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.879846250670414*^9, 3.87985309871989*^9, 
  3.879924355583898*^9, 3.951592607576265*^9, 3.951769711144611*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"9a7801ce-3c57-4c3c-b857-d45916abb18a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ID3", "/.", "numOmega"}]], "Input",
 CellChangeTimes->{{3.879846262418371*^9, 3.879846266043414*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"4f8489a5-9541-42ea-a84c-466766dd5603"],

Cell[BoxData[
 RowBox[{"3.375022594822`1.6398659730579108*^-26", "+", 
  RowBox[{
  "6.698255814829`1.9145501302407981*^-26", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.879846266546625*^9, 3.879853098732215*^9, 
  3.879924355627768*^9, 3.87992478194785*^9, 3.951592607587321*^9, 
  3.951769711153599*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"162a1914-f352-4614-a528-0e9897aa671e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1374, 756},
WindowMargins->{{266, Automatic}, {Automatic, 13}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8621e1ca-1437-4984-8b9d-734b1f61c3f3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 401, 7, 160, "Title",ExpressionUUID->"66ed6b61-6e94-41f4-bb05-6c02ff15160c"],
Cell[984, 31, 492, 11, 58, "Text",ExpressionUUID->"42ec0a7e-6ed5-4b0c-9119-533afbb6cfd7"],
Cell[CellGroupData[{
Cell[1501, 46, 222, 4, 67, "Section",ExpressionUUID->"28d55375-c18b-4d6d-8cd1-84a9c0ec0a4b"],
Cell[1726, 52, 363, 7, 58, "Text",ExpressionUUID->"528b867e-8e14-4366-8072-7fea292a41a4"],
Cell[2092, 61, 423, 9, 44, "Input",ExpressionUUID->"0662c5a1-6aef-4a5f-a4b3-4a7b95db918e"],
Cell[CellGroupData[{
Cell[2540, 74, 189, 3, 54, "Subsection",ExpressionUUID->"75aa7202-4ed5-457f-bbfc-34005d342d04"],
Cell[CellGroupData[{
Cell[2754, 81, 1818, 52, 67, "Input",ExpressionUUID->"8139a9dc-fd61-46ba-926f-16a0c5d068d9"],
Cell[4575, 135, 2043, 57, 88, "Output",ExpressionUUID->"3a57eb53-0868-43ae-ba76-36b0bb3bf43d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6667, 198, 246, 6, 54, "Subsection",ExpressionUUID->"f86c536f-d374-47fd-aa67-4de6f72727b4"],
Cell[6916, 206, 280, 7, 35, "Text",ExpressionUUID->"8819c8d2-771d-40b7-88b9-baea6f2ac983"],
Cell[CellGroupData[{
Cell[7221, 217, 3979, 105, 176, "Input",ExpressionUUID->"17e7144f-b25c-47d7-8bcb-b17f96dcb633"],
Cell[11203, 324, 4000, 107, 172, "Output",ExpressionUUID->"fe8fb2f3-f057-41be-9e25-9f44fc73e21a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15252, 437, 251, 4, 54, "Subsection",ExpressionUUID->"4f0b7ddd-b4c5-4c3f-b582-be3a9da5bf06"],
Cell[CellGroupData[{
Cell[15528, 445, 3716, 98, 94, "Input",ExpressionUUID->"c789ee3e-2c71-4d63-8a32-9d3248824dea"],
Cell[19247, 545, 3003, 82, 82, "Output",ExpressionUUID->"3f2c0bfb-8f49-40d6-b03b-90d943f16ebb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22299, 633, 281, 4, 54, "Subsection",ExpressionUUID->"7a0e0764-adc3-49e4-aa4c-7767e65c5d2d"],
Cell[22583, 639, 799, 17, 81, "Text",ExpressionUUID->"b0594cda-03a4-4151-8300-fc772afa1d76"],
Cell[23385, 658, 670, 11, 30, "Input",ExpressionUUID->"bd4aaa5f-0d0e-4a94-9dbd-9f7d4d502e0d"],
Cell[24058, 671, 377, 9, 35, "Text",ExpressionUUID->"eeebc290-d4c8-449d-a52b-76d55dbc50c7"],
Cell[CellGroupData[{
Cell[24460, 684, 939, 24, 30, "Input",ExpressionUUID->"db26ebf3-d0cd-4982-8f3d-b2271ff56b01"],
Cell[25402, 710, 1514, 23, 34, "Output",ExpressionUUID->"519e26cd-0603-477e-a167-8ebb904a458c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26953, 738, 1000, 27, 30, "Input",ExpressionUUID->"28f3543f-fe7b-4d90-97f4-405c874adca7"],
Cell[27956, 767, 1171, 21, 34, "Output",ExpressionUUID->"d9510704-0b4e-4c66-a233-0f26047db93d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29176, 794, 214, 4, 54, "Subsection",ExpressionUUID->"076bec7f-7fb5-4f21-99fc-63c9f525a93f"],
Cell[29393, 800, 2499, 78, 224, "Input",ExpressionUUID->"323f9193-1f7a-4cc9-8cbf-5a660573dbbe"],
Cell[CellGroupData[{
Cell[31917, 882, 1802, 53, 101, "Input",ExpressionUUID->"5bd0f367-2cfe-4179-800f-335c2fb31365"],
Cell[33722, 937, 2384, 68, 77, "Output",ExpressionUUID->"a3d17d06-0fc3-40d6-b997-4b651607c9fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36143, 1010, 2022, 62, 101, "Input",ExpressionUUID->"742d3efb-cf4d-4674-a315-df56cb6b8391"],
Cell[38168, 1074, 3030, 85, 98, "Output",ExpressionUUID->"00a76d75-63c7-41f7-89c1-91f79c531753"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41235, 1164, 4558, 132, 178, "Input",ExpressionUUID->"6cfd160e-a181-42eb-9299-8831e4b84f24"],
Cell[45796, 1298, 7886, 216, 266, "Output",ExpressionUUID->"bfbc99c7-5db8-4824-b2e8-4757570a8d8f"]
}, Open  ]],
Cell[53697, 1517, 314, 8, 44, "Input",ExpressionUUID->"6c9fbd4e-c088-40f1-830b-c74e7fcd37b6"],
Cell[54014, 1527, 224, 5, 35, "Text",ExpressionUUID->"388bef2c-e8c4-4274-b850-90a52dab1ed9"],
Cell[CellGroupData[{
Cell[54263, 1536, 2810, 85, 116, "Input",ExpressionUUID->"72de1293-1dde-4120-a493-dc8bda96c9ff"],
Cell[57076, 1623, 3045, 88, 77, "Output",ExpressionUUID->"9d19614c-44bd-450b-97d5-5c3ff1bbfde4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60182, 1718, 251, 4, 67, "Section",ExpressionUUID->"4d8e6166-8dbf-4451-aad2-573be46aa730"],
Cell[60436, 1724, 600, 11, 127, "Text",ExpressionUUID->"88f9b4b5-5243-4f59-9154-175c3a5a22bf"],
Cell[CellGroupData[{
Cell[61061, 1739, 201, 4, 30, "Input",ExpressionUUID->"ee6f71cb-7042-435a-ac59-995cb49d4a4e"],
Cell[61265, 1745, 497, 8, 34, "Output",ExpressionUUID->"36d49589-af8b-4ed5-8c60-bc235217a645"]
}, Open  ]],
Cell[61777, 1756, 755, 19, 44, "Input",ExpressionUUID->"1cac843d-33f5-4aef-b2fd-efaba0467d99"],
Cell[62535, 1777, 402, 10, 35, "Text",ExpressionUUID->"b5ab0c8e-e106-40a9-bfb5-72eea4f6cd0e"],
Cell[62940, 1789, 1077, 33, 44, "Input",ExpressionUUID->"681a99d1-3ae2-43d7-ac75-6cb92aaef8dd"],
Cell[64020, 1824, 921, 30, 44, "Input",ExpressionUUID->"73b4665b-1ba1-42b4-ba57-416e10c6bd20"],
Cell[64944, 1856, 987, 32, 86, "Input",ExpressionUUID->"6dd864d0-b0c1-47ab-bb1e-a588eb3e4ff1"],
Cell[65934, 1890, 1482, 48, 52, "Input",ExpressionUUID->"dbaef0d2-78d3-447f-8742-75a1e80acc9e"],
Cell[67419, 1940, 1454, 45, 44, "Input",ExpressionUUID->"a5109f65-f55f-4fc7-b8dd-ede7a20d2c28"],
Cell[68876, 1987, 237, 5, 44, "Input",ExpressionUUID->"885aed49-20a0-4dab-b734-f8fe0e638db3"],
Cell[69116, 1994, 1028, 27, 116, "Input",ExpressionUUID->"6e04a678-1b24-4a3d-b19c-1e69e5b23bfd"],
Cell[70147, 2023, 789, 19, 44, "Input",ExpressionUUID->"d0f5f59c-34db-46dd-8485-d036d36f60f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70973, 2047, 153, 3, 67, "Section",ExpressionUUID->"0d7952a5-2be6-458b-870c-a5e6b69dd82f"],
Cell[71129, 2052, 260, 6, 35, "Text",ExpressionUUID->"3ec27545-697e-4f5f-aa16-49aa3f859ec2"],
Cell[71392, 2060, 1462, 47, 116, "Input",ExpressionUUID->"a7b3d610-2e52-4005-9e6b-221c3facbdf8"],
Cell[CellGroupData[{
Cell[72879, 2111, 1114, 30, 44, "Input",ExpressionUUID->"a8b3d714-e28c-47ed-89b3-6b342e349a01"],
Cell[73996, 2143, 3097, 83, 89, "Output",ExpressionUUID->"e65537db-2961-4be4-b34c-bd1e4f9a2ba9"]
}, Open  ]],
Cell[77108, 2229, 467, 13, 44, "Input",ExpressionUUID->"4598cc26-45cc-4c78-bb04-224c64a97638"],
Cell[77578, 2244, 286, 4, 35, "Text",ExpressionUUID->"a95b7ee2-b337-466e-90a6-c2064e331568"],
Cell[CellGroupData[{
Cell[77889, 2252, 342, 7, 44, "Input",ExpressionUUID->"5ceeca28-5943-4bcf-9b01-3a4ab7f283cd"],
Cell[78234, 2261, 788, 15, 34, "Output",ExpressionUUID->"7cb86f9c-fcf7-4f13-a696-914212e77ee7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79071, 2282, 184, 3, 67, "Section",ExpressionUUID->"fa114089-e1a2-4ebc-acff-063fffecab44"],
Cell[79258, 2287, 692, 14, 173, "Text",ExpressionUUID->"3c7fdc3f-aa01-4e49-a2dc-bb731d23bb10"],
Cell[79953, 2303, 1870, 44, 44, "Input",ExpressionUUID->"9447fd9b-b6b6-412e-9d9e-204c00981b37"],
Cell[81826, 2349, 1477, 38, 44, "Input",ExpressionUUID->"90cc8e86-7331-4ba6-b1cc-12a2a83677db"],
Cell[83306, 2389, 1257, 32, 44, "Input",ExpressionUUID->"17daaa96-ca79-46d5-a4eb-d39960be0991"],
Cell[84566, 2423, 801, 21, 44, "Input",ExpressionUUID->"9d66399c-22b8-4aa7-9643-ee14266a43f7"],
Cell[85370, 2446, 1174, 29, 44, "Input",ExpressionUUID->"4b4311ff-69b2-44c4-b298-e64f79b71e55"],
Cell[86547, 2477, 336, 5, 35, "Text",ExpressionUUID->"8f9bc6ea-7322-4e3a-ae8c-819b6b971b06"],
Cell[CellGroupData[{
Cell[86908, 2486, 647, 14, 44, "Input",ExpressionUUID->"9ada1930-5d0d-432b-aee2-180e4ab66ae6"],
Cell[87558, 2502, 835, 14, 34, "Output",ExpressionUUID->"88c0e6ab-7c77-4355-9085-7a7fcbd91dc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88430, 2521, 594, 14, 44, "Input",ExpressionUUID->"74cf750b-9d1f-4e3c-a898-d0e5bfe17910"],
Cell[89027, 2537, 651, 12, 34, "Output",ExpressionUUID->"1d20ede0-315c-4ef0-8603-d923d9075f96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89715, 2554, 742, 15, 44, "Input",ExpressionUUID->"86ff165e-0145-4344-9d56-8e811f6f1629"],
Cell[90460, 2571, 1812, 44, 70, "Output",ExpressionUUID->"99cbdc35-afc7-45b3-b63e-5bd27a52749b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92309, 2620, 756, 22, 44, "Input",ExpressionUUID->"ffa26b32-a628-4747-9fb0-1ec21bb76474"],
Cell[93068, 2644, 455, 7, 34, "Output",ExpressionUUID->"44940261-1864-4d47-83fd-8898195f49b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93560, 2656, 448, 11, 44, "Input",ExpressionUUID->"622a9819-750b-473f-aae2-7047225971ff"],
Cell[94011, 2669, 932, 24, 65, "Output",ExpressionUUID->"6bcd624c-f142-4ea6-a126-4460b90e7af4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94980, 2698, 446, 11, 44, "Input",ExpressionUUID->"2bea57e1-3174-48c7-b104-54d197f70f96"],
Cell[95429, 2711, 963, 25, 65, "Output",ExpressionUUID->"4fd71d79-f295-4903-8698-3a6ceabdd81a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96429, 2741, 444, 11, 44, "Input",ExpressionUUID->"a65f5fa7-86ae-4170-b67d-220f124e0ca5"],
Cell[96876, 2754, 1517, 42, 70, "Output",ExpressionUUID->"85bfa8c4-f7fd-4ef6-a321-9c2e16c17805"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98430, 2801, 763, 22, 44, "Input",ExpressionUUID->"49e3e659-75e3-4544-a14c-0819d9c586d1"],
Cell[99196, 2825, 477, 8, 34, "Output",ExpressionUUID->"34be1a4a-28bf-45c4-9526-192a2cdc15c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99722, 2839, 250, 4, 67, "Section",ExpressionUUID->"3987dfb3-37be-4eac-9fbd-dd02f6ce6ff8"],
Cell[99975, 2845, 433, 8, 58, "Text",ExpressionUUID->"a488287c-b979-4ec9-8e3a-4e7f8c619fa7"],
Cell[100411, 2855, 913, 32, 44, "Input",ExpressionUUID->"7081dc8d-619d-459d-a345-e767ddff1586"],
Cell[101327, 2889, 633, 18, 44, "Input",ExpressionUUID->"c72b572b-53a4-4669-8ef1-fbab7aece1cc"],
Cell[101963, 2909, 1100, 32, 44, "Input",ExpressionUUID->"8a1cfcbb-378a-4d9e-a663-c1705a635e13"],
Cell[103066, 2943, 720, 19, 44, "Input",ExpressionUUID->"796ae172-db1f-4f30-a977-a611c15cf3e7"],
Cell[103789, 2964, 671, 20, 44, "Input",ExpressionUUID->"30bed64f-e39b-4e17-b2e3-97dee08bda1e"],
Cell[104463, 2986, 753, 23, 44, "Input",ExpressionUUID->"f2c0845a-dbe9-4545-99bf-d86b29f3e626"],
Cell[CellGroupData[{
Cell[105241, 3013, 1241, 30, 44, "Input",ExpressionUUID->"f2c65fd2-e040-4513-a77b-486b315867a4"],
Cell[106485, 3045, 2436, 36, 34, "Output",ExpressionUUID->"b43aa5e1-dd04-4380-8e05-641976e2a963"]
}, Open  ]],
Cell[108936, 3084, 1045, 30, 80, "Input",ExpressionUUID->"54e44cd1-2382-4ed4-b326-916c06c17384"],
Cell[109984, 3116, 1863, 48, 88, "Input",ExpressionUUID->"804c2158-6b74-43e7-b342-48779c9cabdd"],
Cell[111850, 3166, 1621, 45, 88, "Input",ExpressionUUID->"3394ee6e-0901-4f2e-b2ca-369fe3e2fc77"],
Cell[113474, 3213, 1183, 33, 44, "Input",ExpressionUUID->"1f9da16a-f3cf-4b51-95b7-2124575ba795"],
Cell[114660, 3248, 1093, 31, 44, "Input",ExpressionUUID->"f1bc5ae7-d5a8-49b3-ab3d-f28c994e5242"],
Cell[115756, 3281, 195, 3, 35, "Text",ExpressionUUID->"6030a124-31f5-4ec0-849a-1e002640d77b"],
Cell[115954, 3286, 1488, 45, 44, "Input",ExpressionUUID->"e68edd70-a275-4b03-a684-5b8cd0d63e0c"],
Cell[117445, 3333, 1505, 46, 44, "Input",ExpressionUUID->"5cc90073-9afb-4d8f-81c0-ec7421ee0a53"],
Cell[118953, 3381, 415, 11, 44, "Input",ExpressionUUID->"8926da55-05c8-4252-9342-3cf98db5ccfc"],
Cell[119371, 3394, 413, 11, 44, "Input",ExpressionUUID->"d7cfd1cf-f7bc-4f12-b3cb-6a43b997e05a"],
Cell[119787, 3407, 913, 25, 44, "Input",ExpressionUUID->"0f9f45ff-e082-4dfc-b3df-1e98f2d12de6"],
Cell[120703, 3434, 681, 19, 44, "Input",ExpressionUUID->"4cdb0746-6ce8-461b-be45-5e05f2827ff2"],
Cell[121387, 3455, 9445, 214, 640, "Input",ExpressionUUID->"b8c83d2e-30b4-41e5-b86e-848ec6be9eaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130869, 3674, 316, 6, 67, "Section",ExpressionUUID->"25d1e17b-0ebf-4966-8f86-00e6fc795905"],
Cell[131188, 3682, 253, 4, 35, "Text",ExpressionUUID->"31cfc047-c3e2-4836-b35b-82669c80136e"],
Cell[CellGroupData[{
Cell[131466, 3690, 667, 19, 30, "Input",ExpressionUUID->"62840a85-241a-49bb-bb17-2435704eb391"],
Cell[132136, 3711, 891, 22, 54, "Output",ExpressionUUID->"c8a4ed46-f768-4cb9-8dfb-bd04e9ab4690"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133064, 3738, 732, 15, 30, "Input",ExpressionUUID->"3c32b55a-62e7-49ba-86c8-6364a6c14e87"],
Cell[CellGroupData[{
Cell[133821, 3757, 920, 15, 24, "Print",ExpressionUUID->"6ab1a0e0-586f-4ca2-9a48-8e25cd448312"],
Cell[134744, 3774, 920, 15, 24, "Print",ExpressionUUID->"85897487-e31b-418c-a5f5-77577ed3b4ba"],
Cell[135667, 3791, 920, 15, 24, "Print",ExpressionUUID->"fcc0a098-250e-4a83-9874-c2086a219ca0"],
Cell[136590, 3808, 902, 15, 24, "Print",ExpressionUUID->"4113b200-80c7-454a-893e-461534620c48"],
Cell[137495, 3825, 905, 15, 24, "Print",ExpressionUUID->"6ef44ca9-a9a7-4789-80cc-d85c95d957dd"],
Cell[138403, 3842, 892, 15, 24, "Print",ExpressionUUID->"4b8913b4-2c3c-45f3-86b8-d22810b9ac25"]
}, Open  ]],
Cell[139310, 3860, 2876, 79, 60, "Output",ExpressionUUID->"d497fe37-7c8b-4d16-aad9-de526521711d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142223, 3944, 882, 17, 30, "Input",ExpressionUUID->"4a15a151-c6a2-4f7b-a943-85aa515e4c8e"],
Cell[CellGroupData[{
Cell[143130, 3965, 1003, 15, 24, "Print",ExpressionUUID->"0818ee7f-f214-49a6-9712-eb37e0acfb36"],
Cell[144136, 3982, 1003, 15, 24, "Print",ExpressionUUID->"86e7a53e-49ad-44c0-8bb7-4984ca2ebb3d"],
Cell[145142, 3999, 1001, 15, 24, "Print",ExpressionUUID->"adbfbc64-2810-4343-9cf9-bb791bd6d64c"],
Cell[146146, 4016, 983, 15, 24, "Print",ExpressionUUID->"c9325020-905f-4327-a99c-60a7e2d0db1a"],
Cell[147132, 4033, 986, 15, 24, "Print",ExpressionUUID->"81049761-eb2c-48c4-a176-a2f5dd135065"],
Cell[148121, 4050, 975, 15, 24, "Print",ExpressionUUID->"c11e1bd9-2c57-4d03-9c4c-4d8426921a66"]
}, Open  ]],
Cell[149111, 4068, 3463, 94, 62, "Output",ExpressionUUID->"e3698c6b-c1f0-492b-a7ba-39ec07928bb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152611, 4167, 664, 14, 44, "Input",ExpressionUUID->"eb00029b-f99c-44c3-bf4b-416f94322bc9"],
Cell[CellGroupData[{
Cell[153300, 4185, 352, 6, 24, "Print",ExpressionUUID->"67308440-3187-485b-8a21-a32838de77bc"],
Cell[153655, 4193, 352, 6, 24, "Print",ExpressionUUID->"845e717f-085a-47a6-880f-259f81a912cb"],
Cell[154010, 4201, 354, 6, 24, "Print",ExpressionUUID->"91e8d986-9e86-4827-b924-19cc887add35"],
Cell[154367, 4209, 334, 6, 24, "Print",ExpressionUUID->"240bcbfd-df77-4ba9-a6ca-599aab3b9486"],
Cell[154704, 4217, 336, 6, 24, "Print",ExpressionUUID->"6fc6f1b6-a689-404c-9814-c53e202e1e4b"],
Cell[155043, 4225, 324, 6, 24, "Print",ExpressionUUID->"39c134f3-6926-40cd-97b5-94cd6acb9a03"]
}, Open  ]],
Cell[155382, 4234, 8416, 241, 176, "Output",ExpressionUUID->"9786b92a-fc09-48ae-95e1-72d41996748b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163835, 4480, 203, 4, 54, "Subsection",ExpressionUUID->"71ef81af-b42f-4fdd-9417-2aef4901af60"],
Cell[CellGroupData[{
Cell[164063, 4488, 588, 12, 44, "Input",ExpressionUUID->"89028edd-ecbf-40b7-a159-2d241b153abe"],
Cell[164654, 4502, 784, 15, 34, "Output",ExpressionUUID->"397f3e47-fad5-44ff-bc10-87cdf495f9b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165475, 4522, 463, 10, 44, "Input",ExpressionUUID->"7fd16dd4-3573-4cc3-b9bf-e78efc84a497"],
Cell[165941, 4534, 531, 9, 34, "Output",ExpressionUUID->"4417e884-8d30-4dc7-9b64-cf36bcba5c4c"]
}, Open  ]],
Cell[166487, 4546, 206, 4, 35, "Text",ExpressionUUID->"21ee8f69-66a1-4084-8511-de19e45aa06d"],
Cell[CellGroupData[{
Cell[166718, 4554, 542, 12, 44, "Input",ExpressionUUID->"419009a5-6493-4605-b5bb-0920a7938d74"],
Cell[167263, 4568, 912, 20, 37, "Output",ExpressionUUID->"9780d9ee-d2fa-45ee-834a-75b0e7aff6cc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168224, 4594, 184, 3, 54, "Subsection",ExpressionUUID->"c2a0a6e2-0159-4dca-8624-5738c5e7085d"],
Cell[CellGroupData[{
Cell[168433, 4601, 634, 15, 44, "Input",ExpressionUUID->"ccea2f78-69cd-4c11-9b91-445c481f47d8"],
Cell[169070, 4618, 595, 11, 34, "Output",ExpressionUUID->"7a952999-3b3c-4605-8c57-96fab0996d7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169702, 4634, 534, 15, 30, "Input",ExpressionUUID->"2e5f9736-fc5b-411b-91ac-053c1fa38ab5"],
Cell[170239, 4651, 410, 7, 34, "Output",ExpressionUUID->"b0ef9a0c-2b07-4107-ac0b-9ac8c1e52772"]
}, Open  ]],
Cell[170664, 4661, 204, 4, 35, "Text",ExpressionUUID->"620ece3c-8e39-4cf1-b1ec-dd9ecb031531"],
Cell[CellGroupData[{
Cell[170893, 4669, 713, 18, 30, "Input",ExpressionUUID->"9b9da205-4582-4599-99b9-9b1e794d30c1"],
Cell[171609, 4689, 756, 15, 37, "Output",ExpressionUUID->"d2313a98-2f67-4384-9cf4-e81cf7d48805"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172426, 4711, 197, 3, 67, "Section",ExpressionUUID->"6511a89b-d0c7-4cbb-ab24-07083584103b"],
Cell[172626, 4716, 213, 5, 35, "Text",ExpressionUUID->"08ca800c-9d07-41ec-89cc-cc7c2ea8dca0"],
Cell[CellGroupData[{
Cell[172864, 4725, 501, 12, 30, "Input",ExpressionUUID->"d9c4a8ff-290a-4989-9f84-9377ab47f4d5"],
Cell[CellGroupData[{
Cell[173390, 4741, 540, 9, 24, "Print",ExpressionUUID->"24647bc6-0ce1-4f32-88af-1a034ce66cdb"],
Cell[173933, 4752, 540, 9, 24, "Print",ExpressionUUID->"d959411d-dbbe-4135-ae6f-5e9597eb04c0"],
Cell[174476, 4763, 540, 9, 24, "Print",ExpressionUUID->"652bdb19-06da-432d-a9ad-999158e8dc45"],
Cell[175019, 4774, 522, 9, 24, "Print",ExpressionUUID->"510d7ae8-a06e-4cae-b46d-8cfc6054f12c"],
Cell[175544, 4785, 527, 9, 24, "Print",ExpressionUUID->"fbc89e45-4e1b-4702-a9fb-0e5bf4f1fe09"],
Cell[176074, 4796, 512, 9, 24, "Print",ExpressionUUID->"d6ecf80e-e9d6-4429-a70b-a80e7758ebb0"]
}, Open  ]],
Cell[176601, 4808, 6514, 187, 199, "Output",ExpressionUUID->"2850dc84-ef5b-4c44-a7cb-e7652cb557eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183152, 5000, 468, 11, 44, "Input",ExpressionUUID->"c67d62ed-4ea1-4456-a252-639c17d8357a"],
Cell[CellGroupData[{
Cell[183645, 5015, 514, 8, 24, "Print",ExpressionUUID->"238e256b-68c9-4ab0-abfc-c224292d33e9"],
Cell[184162, 5025, 514, 8, 24, "Print",ExpressionUUID->"56b84ad3-acb8-479c-a632-9767368c7180"],
Cell[184679, 5035, 514, 8, 24, "Print",ExpressionUUID->"c5d3937b-2555-46b1-94e5-3f32014ce559"],
Cell[185196, 5045, 496, 8, 24, "Print",ExpressionUUID->"edcb0253-8fee-443d-a6a4-cf85c55c19ea"],
Cell[185695, 5055, 501, 8, 24, "Print",ExpressionUUID->"58256539-fd60-4d5c-83aa-1d87293d2e56"],
Cell[186199, 5065, 486, 8, 24, "Print",ExpressionUUID->"0e95df8a-47ca-41ee-9fbc-34116f6a3cf5"]
}, Open  ]],
Cell[186700, 5076, 19285, 530, 554, "Output",ExpressionUUID->"e9d6253b-551e-4c96-b03d-d1b4d8bcaf0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206022, 5611, 604, 14, 44, "Input",ExpressionUUID->"ab02c252-f675-40c3-9a10-543af3275ace"],
Cell[CellGroupData[{
Cell[206651, 5629, 422, 7, 24, "Print",ExpressionUUID->"2e9de75b-a082-46f6-9ed4-d43f031e634c"],
Cell[207076, 5638, 420, 7, 24, "Print",ExpressionUUID->"b53ef4a1-ec42-4dcf-94cf-4d1294874fa7"],
Cell[207499, 5647, 420, 7, 24, "Print",ExpressionUUID->"b4df700e-bc33-4d49-89da-6e4269f2f7b9"],
Cell[207922, 5656, 402, 7, 24, "Print",ExpressionUUID->"09c6e39c-6043-49ed-839d-245a9f8f7d47"],
Cell[208327, 5665, 405, 7, 24, "Print",ExpressionUUID->"a5a2058e-866b-4bb6-a278-ae14011dba78"],
Cell[208735, 5674, 392, 7, 24, "Print",ExpressionUUID->"43aaef60-9ff1-4ba9-98a3-9a401441e76b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[209176, 5687, 154, 3, 54, "Subsection",ExpressionUUID->"0b37ab1d-c2e7-45bd-af2d-23105de4dd8d"],
Cell[209333, 5692, 254, 4, 35, "Text",ExpressionUUID->"7d367655-6cf7-46d4-9169-61ade35bb6e8"],
Cell[CellGroupData[{
Cell[209612, 5700, 374, 9, 44, "Input",ExpressionUUID->"16cdb107-dfc4-471d-96fb-0b927ec00eb4"],
Cell[209989, 5711, 881, 19, 37, "Output",ExpressionUUID->"476b690b-68ed-4936-9578-f31e6c1517f6"]
}, Open  ]],
Cell[210885, 5733, 204, 4, 35, "Text",ExpressionUUID->"971012bb-ad57-4127-b3f9-4d215cfd346f"],
Cell[CellGroupData[{
Cell[211114, 5741, 451, 10, 44, "Input",ExpressionUUID->"05f788d6-81c1-4f1e-a7b5-3f0d4122d272"],
Cell[211568, 5753, 2253, 62, 70, "Output",ExpressionUUID->"6afbd064-918d-4a6b-bb55-284444e6f89d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213858, 5820, 1208, 34, 44, "Input",ExpressionUUID->"f7ec26a6-1f17-402e-aafb-9b7cfa97b44e"],
Cell[215069, 5856, 582, 10, 34, "Output",ExpressionUUID->"c75f3c1d-86a6-4d8e-9b67-34735412000b"]
}, Open  ]],
Cell[215666, 5869, 167, 3, 35, "Text",ExpressionUUID->"4c948d0e-ae69-46b8-988a-031f247ea8af"],
Cell[CellGroupData[{
Cell[215858, 5876, 358, 9, 44, "Input",ExpressionUUID->"b021a574-8416-4477-86fa-9202b7ef72c7"],
Cell[216219, 5887, 10071, 278, 241, "Output",ExpressionUUID->"726ea147-b1b6-4b14-8423-263d0bf46810"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226339, 6171, 160, 3, 54, "Subsection",ExpressionUUID->"bbce5d2d-335f-43e1-a9f3-4e6061863978"],
Cell[226502, 6176, 171, 3, 35, "Text",ExpressionUUID->"ce6be82d-064c-4690-affa-1dff64b23b90"],
Cell[CellGroupData[{
Cell[226698, 6183, 485, 13, 44, "Input",ExpressionUUID->"57df8e77-5217-4259-a91c-651747e41d8e"],
Cell[227186, 6198, 355, 6, 34, "Output",ExpressionUUID->"1bc9e573-1c0d-44a8-b40e-061f361c3da4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227578, 6209, 707, 16, 44, "Input",ExpressionUUID->"7aa9fa0d-fb40-4791-9c7f-e1d4afcb30bd"],
Cell[228288, 6227, 1890, 52, 59, "Output",ExpressionUUID->"51fe1f62-206c-4630-890a-b4d07115e332"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230215, 6284, 486, 13, 44, "Input",ExpressionUUID->"ae1d63c7-d086-4619-b087-b6db6b664878"],
Cell[230704, 6299, 1635, 46, 59, "Output",ExpressionUUID->"7cb7b74f-381e-4804-8d96-e15900fd1797"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232376, 6350, 488, 13, 44, "Input",ExpressionUUID->"a2200d40-ac5e-4c52-b511-a6590c23539a"],
Cell[232867, 6365, 1698, 48, 59, "Output",ExpressionUUID->"0bba868d-e1f0-4d3a-9ebc-7531429f8307"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234602, 6418, 488, 13, 44, "Input",ExpressionUUID->"1cfccfe3-fde4-457e-afa8-bcc32652024c"],
Cell[235093, 6433, 341, 6, 34, "Output",ExpressionUUID->"d191d6c4-3d26-4b9e-bc7f-5b7dbaf0309a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235471, 6444, 439, 12, 44, "Input",ExpressionUUID->"f2f7877b-300a-4a75-8f48-d134eb688e41"],
Cell[235913, 6458, 1669, 48, 59, "Output",ExpressionUUID->"94916432-6a15-4d1a-820e-08205bf4021f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237643, 6513, 177, 3, 67, "Section",ExpressionUUID->"529e5fd8-f1c7-42e1-af32-26ab29959edb"],
Cell[CellGroupData[{
Cell[237845, 6520, 170, 3, 54, "Subsection",ExpressionUUID->"0d66cd2f-4201-4384-a4f4-30a47bb44cd1"],
Cell[CellGroupData[{
Cell[238040, 6527, 722, 13, 30, "Input",ExpressionUUID->"9f76831f-14b7-4774-8de5-8cc893695628"],
Cell[CellGroupData[{
Cell[238787, 6544, 501, 9, 24, "Print",ExpressionUUID->"42e953eb-e51a-44f8-afdf-a9dbf1e08740"],
Cell[239291, 6555, 503, 9, 24, "Print",ExpressionUUID->"b2dbd522-a0ee-429d-a938-a1710a0168da"],
Cell[239797, 6566, 501, 9, 24, "Print",ExpressionUUID->"1c276245-2a95-475a-a1e3-f61a496bab72"],
Cell[240301, 6577, 483, 9, 24, "Print",ExpressionUUID->"dfa13b2f-0eb8-4111-8d6d-6570fcb7040f"],
Cell[240787, 6588, 488, 9, 24, "Print",ExpressionUUID->"ad1efa38-6473-4796-bda5-e1f5978c6eec"],
Cell[241278, 6599, 473, 9, 24, "Print",ExpressionUUID->"f2ddc15d-3918-4049-88a1-ced99b746efe"]
}, Open  ]]
}, Open  ]],
Cell[241778, 6612, 144, 3, 35, "Text",ExpressionUUID->"a76f2ec6-cf6b-45e1-8b9b-2aea65402a1a"],
Cell[CellGroupData[{
Cell[241947, 6619, 317, 7, 44, "Input",ExpressionUUID->"fae912e3-5287-4b43-8fc8-a043e64b04f2"],
Cell[242267, 6628, 1120, 17, 34, "Output",ExpressionUUID->"991041a2-f866-4782-8de1-c0a3fff4aa04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243424, 6650, 513, 14, 44, "Input",ExpressionUUID->"4de1d6c6-9552-487a-bc51-c927b04fe289"],
Cell[243940, 6666, 1085, 16, 34, "Output",ExpressionUUID->"6ed91317-dddb-4a37-98ab-d73e45637ac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245062, 6687, 515, 14, 44, "Input",ExpressionUUID->"9e63993f-9871-419a-aa54-b1b8b113d82e"],
Cell[245580, 6703, 940, 14, 34, "Output",ExpressionUUID->"a1b40f85-5455-46f6-add2-215846044b44"]
}, Open  ]],
Cell[246535, 6720, 288, 5, 35, "Text",ExpressionUUID->"b6f76b59-9eb5-438a-9c4e-278be0d6d2bb"],
Cell[246826, 6727, 2776, 80, 116, "Input",ExpressionUUID->"09bc7a10-47bc-49af-93fe-d24d9f543c38"],
Cell[249605, 6809, 1618, 46, 103, "Input",ExpressionUUID->"4e5a654a-0337-4e60-9478-0a625727ba51"],
Cell[251226, 6857, 2954, 89, 116, "Input",ExpressionUUID->"2c28f85a-d706-4b7c-99a2-b46aec5f5fef"],
Cell[CellGroupData[{
Cell[254205, 6950, 798, 18, 44, "Input",ExpressionUUID->"66989892-0318-4d9f-a416-1becfae9f66f"],
Cell[255006, 6970, 1223, 19, 34, "Output",ExpressionUUID->"15425fde-b9f3-47db-b4a6-6bd87c71a55c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[256278, 6995, 252, 4, 54, "Subsection",ExpressionUUID->"74afd546-bdc4-4bb7-a203-f48a80a0d1c4"],
Cell[256533, 7001, 250, 4, 35, "Text",ExpressionUUID->"51ba7387-565c-4afe-8899-eaadb9b1fd19"],
Cell[CellGroupData[{
Cell[256808, 7009, 700, 14, 44, "Input",ExpressionUUID->"6055c499-abc8-412e-91b4-c473b12a4e6e"],
Cell[257511, 7025, 2015, 58, 37, "Output",ExpressionUUID->"d4f1b3be-06b7-4f04-ab68-20e8252b4798"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[259575, 7089, 184, 3, 54, "Subsection",ExpressionUUID->"e82ca135-a2d9-4a0b-87be-ffe82ee4d56c"],
Cell[259762, 7094, 249, 4, 35, "Text",ExpressionUUID->"5b8ef40b-34cb-4608-aff7-da4505472f1f"],
Cell[CellGroupData[{
Cell[260036, 7102, 436, 12, 44, "Input",ExpressionUUID->"f14eb42c-3fd8-46eb-a360-e65e635f3cb5"],
Cell[260475, 7116, 362, 6, 34, "Output",ExpressionUUID->"e27d5f10-c274-43b3-920d-34e9708bbcfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260874, 7127, 436, 12, 44, "Input",ExpressionUUID->"9c49ecb3-e5cc-40e2-9fb9-21bfa2ad178f"],
Cell[261313, 7141, 364, 6, 34, "Output",ExpressionUUID->"714c1494-d400-4349-b3ef-c03a87da1b1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261714, 7152, 766, 18, 44, "Input",ExpressionUUID->"2938d59c-8497-4b72-b518-8ad75da9ecdd"],
Cell[262483, 7172, 4330, 118, 103, "Output",ExpressionUUID->"c249c8c9-92e8-4157-aca5-e6eb97759fa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266850, 7295, 2399, 70, 116, "Input",ExpressionUUID->"dd9b6985-a1a9-4777-b675-fd95f6134eba"],
Cell[269252, 7367, 412, 7, 34, "Output",ExpressionUUID->"81e19141-24d4-48be-9608-075ea2a87a29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269701, 7379, 608, 17, 44, "Input",ExpressionUUID->"dac1fbe4-004f-47fa-8523-ed81af5196b0"],
Cell[270312, 7398, 5971, 165, 103, "Output",ExpressionUUID->"d355c0a5-b97e-4778-85bb-9694f4bf25b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276320, 7568, 2243, 68, 116, "Input",ExpressionUUID->"1dd21d97-939b-46e4-b9bb-6d0965eb7830"],
Cell[278566, 7638, 363, 6, 34, "Output",ExpressionUUID->"541c3d92-aa9d-4af6-8832-7e7117237c11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278966, 7649, 481, 14, 44, "Input",ExpressionUUID->"3c513f14-3fb7-4bb4-b273-d7ce050676ca"],
Cell[279450, 7665, 5695, 155, 103, "Output",ExpressionUUID->"d18e7c37-ad3d-4138-bf3a-37f2e57803b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285182, 7825, 2241, 68, 116, "Input",ExpressionUUID->"9f5da866-fe4e-4ee2-9a3c-c36eb23e09d7"],
Cell[287426, 7895, 394, 6, 34, "Output",ExpressionUUID->"03b8572f-a505-4799-9896-86ccdac756ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287857, 7906, 483, 14, 44, "Input",ExpressionUUID->"b5235c23-538b-4af8-b75d-31c840eb8e52"],
Cell[288343, 7922, 3982, 109, 80, "Output",ExpressionUUID->"4cd30b31-ad62-466d-a321-bd47855f330f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292362, 8036, 2202, 67, 116, "Input",ExpressionUUID->"05b7518a-5388-4a14-bfa5-81bfa3f057c4"],
Cell[294567, 8105, 339, 6, 34, "Output",ExpressionUUID->"39e054e1-4576-4849-9d3c-3ac04cb04068"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[294955, 8117, 171, 3, 54, "Subsection",ExpressionUUID->"6fe1bef9-ee56-41b9-978d-627f02c85783"],
Cell[CellGroupData[{
Cell[295151, 8124, 457, 10, 30, "Input",ExpressionUUID->"e000a9ac-535b-4ff9-b96a-fa0f1a7ff98e"],
Cell[CellGroupData[{
Cell[295633, 8138, 622, 12, 24, "Print",ExpressionUUID->"12c5e289-f75e-41f2-a845-91c54028785c"],
Cell[296258, 8152, 622, 12, 24, "Print",ExpressionUUID->"f4ca3fc8-904e-4083-8406-9cdea8ce5e84"],
Cell[296883, 8166, 622, 12, 24, "Print",ExpressionUUID->"ce604ab5-5902-4ad6-af81-1d4a27eb9602"],
Cell[297508, 8180, 604, 12, 24, "Print",ExpressionUUID->"536715eb-ad7d-4ef6-b348-6ed843d99e7e"],
Cell[298115, 8194, 607, 12, 24, "Print",ExpressionUUID->"feef5144-32d3-47b8-a38e-dde315569aff"],
Cell[298725, 8208, 594, 12, 24, "Print",ExpressionUUID->"e88085c2-68d3-4d05-869a-084591189aef"]
}, Open  ]]
}, Open  ]],
Cell[299346, 8224, 168, 3, 35, "Text",ExpressionUUID->"50907286-f1b8-4432-b440-e9a348c511d0"],
Cell[CellGroupData[{
Cell[299539, 8231, 562, 10, 44, "Input",ExpressionUUID->"b22115d3-e7fe-43b3-ad61-d2dfbe27724b"],
Cell[300104, 8243, 707, 11, 34, "Output",ExpressionUUID->"4c0d7394-4c06-4c4e-8300-d768bf689b6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300848, 8259, 1204, 26, 44, "Input",ExpressionUUID->"a62ae823-3c7c-4e97-9fbd-436c27b864ab"],
Cell[302055, 8287, 814, 12, 34, "Output",ExpressionUUID->"5b86e4bf-a834-4ea1-99c6-d983dd537b80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302906, 8304, 820, 20, 44, "Input",ExpressionUUID->"7addfa84-7d32-43a4-81d7-395b022f61c2"],
Cell[303729, 8326, 645, 10, 34, "Output",ExpressionUUID->"dfd59ff1-a8df-4f41-8be4-e083fd0281fa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[304423, 8342, 491, 8, 54, "Subsection",ExpressionUUID->"a26c8e6d-ce34-48bf-8209-972b68237a9e"],
Cell[304917, 8352, 180, 3, 35, "Text",ExpressionUUID->"d9c17de2-45a3-49cc-9623-fdc34dc8178d"],
Cell[CellGroupData[{
Cell[305122, 8359, 354, 7, 30, "Input",ExpressionUUID->"7c1067ed-b0b4-4b05-808a-f70effe100cc"],
Cell[305479, 8368, 408, 7, 34, "Output",ExpressionUUID->"538af0a6-042f-4c25-a8fc-675fb6577984"]
}, Open  ]],
Cell[305902, 8378, 1013, 21, 30, "Input",ExpressionUUID->"bf2ed49e-aa84-4336-a311-04047af3f4c2"],
Cell[306918, 8401, 304, 7, 35, "Text",ExpressionUUID->"e3d4c9df-9c47-4f97-83bb-4c6d27109fdd"],
Cell[CellGroupData[{
Cell[307247, 8412, 1040, 20, 30, "Input",ExpressionUUID->"99cd1a09-89ff-4847-bc95-c51884719c37"],
Cell[308290, 8434, 1253, 35, 65, "Output",ExpressionUUID->"a9d6c0fd-8438-4d7f-abb4-a569678c9d6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309580, 8474, 696, 15, 30, "Input",ExpressionUUID->"e55128cb-d6c6-4997-9874-c860c0b42b57"],
Cell[310279, 8491, 1568, 46, 74, "Output",ExpressionUUID->"01cafd66-d1c6-483c-a0fa-3b69e6aba31a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311884, 8542, 653, 15, 30, "Input",ExpressionUUID->"8b732c3f-3e9e-4d90-a5b4-5d16ef8a73d5"],
Cell[312540, 8559, 1846, 54, 74, "Output",ExpressionUUID->"294c2834-6d19-4284-93d9-72835ef6d22f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314423, 8618, 627, 14, 30, "Input",ExpressionUUID->"76a0e345-99bd-4808-a09f-2a652cdefd8d"],
Cell[315053, 8634, 1108, 31, 65, "Output",ExpressionUUID->"b95cc47d-b139-445c-aa80-888d0543a51c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316198, 8670, 1061, 20, 44, "Input",ExpressionUUID->"00102a9a-c516-46ff-ab49-01f437261c75"],
Cell[317262, 8692, 1349, 40, 74, "Output",ExpressionUUID->"8e381935-460e-4419-82fc-c02fb704dfa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318648, 8737, 582, 14, 44, "Input",ExpressionUUID->"9f359b72-08f9-4586-8980-16ba093e5ae8"],
Cell[319233, 8753, 1864, 54, 74, "Output",ExpressionUUID->"d4302f96-d1d6-4f6c-a870-f600c79b3f4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321134, 8812, 606, 15, 44, "Input",ExpressionUUID->"07d27c85-0535-4561-8526-13f64fc8e52d"],
Cell[321743, 8829, 1530, 45, 74, "Output",ExpressionUUID->"2357d734-45a8-47f1-9461-0eb008ff6ed9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323310, 8879, 530, 14, 44, "Input",ExpressionUUID->"b39a79eb-c5d8-4e59-ac38-43a88421df2c"],
Cell[323843, 8895, 1438, 41, 74, "Output",ExpressionUUID->"0521c6f0-a419-4423-937f-f583b23ebbaa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325318, 8941, 618, 17, 44, "Input",ExpressionUUID->"33b149d8-d479-4180-9c24-bac6144f608b"],
Cell[325939, 8960, 1612, 46, 74, "Output",ExpressionUUID->"cee22449-334c-4246-bbcc-e8836838cfa0"]
}, Open  ]],
Cell[327566, 9009, 4156, 123, 188, "Input",ExpressionUUID->"9373ca7f-ca5c-4ee4-8cd8-642f66aac23a"],
Cell[331725, 9134, 165, 3, 35, "Text",ExpressionUUID->"4fcaefbd-2b1a-45cd-9e46-388d9fa24a2e"],
Cell[CellGroupData[{
Cell[331915, 9141, 384, 9, 30, "Input",ExpressionUUID->"c9acd2be-94fd-4be8-8ab6-d93792ce8f0d"],
Cell[332302, 9152, 338, 6, 34, "Output",ExpressionUUID->"2b43b0f8-58fb-4821-a3df-86d5d8490550"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332677, 9163, 1799, 52, 52, "Input",ExpressionUUID->"b53d6804-9515-4491-9bf9-594c74d47139"],
Cell[334479, 9217, 1923, 55, 58, "Output",ExpressionUUID->"7578926a-6ad8-45d1-a74a-30ea59be4799"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336439, 9277, 1358, 41, 30, "Input",ExpressionUUID->"9ffaff98-ff55-4077-90a2-1a41124e41de"],
Cell[337800, 9320, 1445, 42, 37, "Output",ExpressionUUID->"fa223add-9d7d-4b92-a2f2-c483869c89b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339282, 9367, 1377, 42, 30, "Input",ExpressionUUID->"088124a2-95b3-4769-bdbc-aad4702b30eb"],
Cell[340662, 9411, 1499, 44, 37, "Output",ExpressionUUID->"05410009-e5e5-445b-881b-289d4a14d541"]
}, Open  ]],
Cell[342176, 9458, 204, 4, 35, "Text",ExpressionUUID->"6da7b1ae-b522-41ca-9489-a0030b021a57"],
Cell[CellGroupData[{
Cell[342405, 9466, 1971, 55, 94, "Input",ExpressionUUID->"ef8d259d-6472-4d8e-98cd-de257b8a9e2f"],
Cell[344379, 9523, 368, 7, 34, "Output",ExpressionUUID->"ea4302a1-60e7-458f-a2ba-65de39c0a31a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344784, 9535, 400, 10, 30, "Input",ExpressionUUID->"49b08440-7bc2-4c1b-85a1-b9e67e2d6af0"],
Cell[345187, 9547, 1524, 47, 49, "Output",ExpressionUUID->"2fba5966-2e3f-40cc-b6b0-8849678a035d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346748, 9599, 647, 13, 30, "Input",ExpressionUUID->"8a84c2dc-4371-4b7d-816a-ca5ba8aaaa22"],
Cell[347398, 9614, 734, 14, 51, "Output",ExpressionUUID->"fc70247e-359f-445e-ab8a-9f9cf648ae01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348169, 9633, 453, 10, 30, "Input",ExpressionUUID->"7843a83c-ca1e-4f8c-8b67-2ee60373aa71"],
Cell[348625, 9645, 451, 7, 34, "Output",ExpressionUUID->"5b7157d5-8e1b-4ad6-9082-d859001ac72e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349113, 9657, 600, 12, 30, "Input",ExpressionUUID->"fcf38979-0a7b-4818-8287-e480cf17979c"],
Cell[349716, 9671, 609, 12, 34, "Output",ExpressionUUID->"70291a3d-c052-4fff-98fa-9b8dc63cf36f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350362, 9688, 858, 18, 30, "Input",ExpressionUUID->"42d61338-8b3f-4165-9706-0ee4ed0a0467"],
Cell[351223, 9708, 4216, 109, 145, "Output",ExpressionUUID->"c8e15052-a440-427c-8ab7-777812b6e45e"]
}, Open  ]],
Cell[355454, 9820, 305, 5, 35, "Text",ExpressionUUID->"217adbb1-28c7-48e0-8ed0-be097e4ced61"],
Cell[CellGroupData[{
Cell[355784, 9829, 829, 22, 44, "Input",ExpressionUUID->"8a31559a-3f99-4ce0-bb8b-584936f59cc2"],
Cell[356616, 9853, 830, 21, 53, "Output",ExpressionUUID->"6ae92593-e008-409f-894f-2b6165efe1d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357483, 9879, 739, 21, 44, "Input",ExpressionUUID->"fcb9f940-818f-4fdd-bc54-d767f4ac1506"],
Cell[358225, 9902, 780, 21, 53, "Output",ExpressionUUID->"67ea2601-c406-48fd-8d6c-cf272c93913d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359042, 9928, 978, 29, 44, "Input",ExpressionUUID->"1f98d54a-d164-4fe0-b55e-068c3d22edd7"],
Cell[360023, 9959, 1082, 30, 53, "Output",ExpressionUUID->"11457a88-9382-4469-9516-4dd0a679571b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361142, 9994, 426, 10, 44, "Input",ExpressionUUID->"cf5cd391-c2c0-4480-a7cf-86e134c572f1"],
Cell[361571, 10006, 396, 8, 34, "Output",ExpressionUUID->"ab8d5df0-ce71-4ca2-a80f-5137a2baeac2"]
}, Open  ]],
Cell[361982, 10017, 166, 2, 35, "Text",ExpressionUUID->"2a94eaf1-3793-440e-938a-421e45672ba8"],
Cell[CellGroupData[{
Cell[362173, 10023, 297, 8, 30, "Input",ExpressionUUID->"2205bcf0-2765-4d33-bda3-45ff00ae2f91"],
Cell[362473, 10033, 881, 20, 37, "Output",ExpressionUUID->"2b91df85-fab5-48e9-8eb7-c394293ba7ae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[363403, 10059, 496, 8, 54, "Subsection",ExpressionUUID->"0ccc9504-50f2-48ab-ae3b-f6ab2e1d8b04"],
Cell[363902, 10069, 153, 3, 35, "Text",ExpressionUUID->"c4a35a51-bd6a-4878-8a8a-b095923ac717"],
Cell[364058, 10074, 263, 6, 35, "Text",ExpressionUUID->"9e6064bb-7cac-4e58-a090-a86a42c7226b"],
Cell[364324, 10082, 6506, 174, 260, "Input",ExpressionUUID->"555a572a-8c60-4d9b-8196-d77c8311929e"],
Cell[370833, 10258, 485, 12, 30, "Input",ExpressionUUID->"0338e0dc-a7ab-4676-9150-677140c80fb5"],
Cell[371321, 10272, 544, 16, 30, "Input",ExpressionUUID->"92580150-0abc-4f65-98ef-8a1bd882ce75"],
Cell[371868, 10290, 544, 16, 30, "Input",ExpressionUUID->"2564fe6e-44b4-43ce-a93d-0b89ff1da5c2"],
Cell[372415, 10308, 494, 15, 30, "Input",ExpressionUUID->"fcba2c12-6a28-4f07-9636-a146cf24417d"],
Cell[372912, 10325, 204, 4, 35, "Text",ExpressionUUID->"5957ead5-a6b1-4aed-8389-63265ac3aec3"],
Cell[373119, 10331, 708, 19, 30, "Input",ExpressionUUID->"99e95994-e35a-4892-8778-981b0b2740e3"],
Cell[CellGroupData[{
Cell[373852, 10354, 405, 8, 30, "Input",ExpressionUUID->"83b2885f-08e2-4ebe-a441-0c2976727427"],
Cell[374260, 10364, 431, 7, 34, "Output",ExpressionUUID->"0c9a533a-5688-4261-9c04-a21517521a48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374728, 10376, 454, 10, 44, "Input",ExpressionUUID->"bb538726-6243-4356-9ae6-3b2a16b43edf"],
Cell[375185, 10388, 439, 8, 34, "Output",ExpressionUUID->"909b258e-ec8a-4629-8abd-f6fc03bb9a33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375661, 10401, 539, 15, 44, "Input",ExpressionUUID->"3d23182c-1d47-4bb9-8080-95029d3edfc8"],
Cell[376203, 10418, 492, 8, 34, "Output",ExpressionUUID->"c0480b22-71cc-41f4-a94b-4cb6ab1bf0f0"]
}, Open  ]],
Cell[376710, 10429, 250, 6, 35, "Text",ExpressionUUID->"d3e8f6ba-404c-46a3-b496-70acbe4b81fe"],
Cell[CellGroupData[{
Cell[376985, 10439, 292, 8, 30, "Input",ExpressionUUID->"49688e54-67c1-404f-b49d-45fc2e48235f"],
Cell[377280, 10449, 375, 9, 34, "Output",ExpressionUUID->"2816557e-b151-4227-aced-8c9fe002a27c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377692, 10463, 1033, 26, 44, "Input",ExpressionUUID->"43bd5b23-8a0c-4f67-b568-2d54e2018416"],
Cell[378728, 10491, 1494, 39, 66, "Output",ExpressionUUID->"6de861fc-c591-4276-96d3-8503d46bf368"]
}, Open  ]],
Cell[380237, 10533, 157, 3, 35, "Text",ExpressionUUID->"5e1f8e82-28f6-4845-9245-696acaf56f32"],
Cell[CellGroupData[{
Cell[380419, 10540, 579, 17, 30, "Input",ExpressionUUID->"18521dd0-ef46-44d1-b971-74d886884be2"],
Cell[381001, 10559, 659, 18, 34, "Output",ExpressionUUID->"c274b5ed-b556-4fc8-944c-0bf478c99f69"]
}, Open  ]],
Cell[381675, 10580, 217, 4, 35, "Text",ExpressionUUID->"7555b3a5-1250-452b-8107-d3fb17156baa"],
Cell[CellGroupData[{
Cell[381917, 10588, 307, 6, 30, "Input",ExpressionUUID->"c8de3638-e24f-4f29-b718-ac9c7dcf3193"],
Cell[382227, 10596, 561, 9, 34, "Output",ExpressionUUID->"df803e1e-9ae0-4e5a-a850-6d42c10d0a5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382825, 10610, 655, 19, 30, "Input",ExpressionUUID->"16f18467-8445-46cf-ae8a-bd7550b2ac4f"],
Cell[383483, 10631, 707, 20, 34, "Output",ExpressionUUID->"2082854a-e59b-4458-b2e5-e127296829b4"]
}, Open  ]],
Cell[384205, 10654, 267, 4, 35, "Text",ExpressionUUID->"bd187f60-83a4-405a-9cf4-827019f665a9"],
Cell[384475, 10660, 900, 23, 44, "Input",ExpressionUUID->"0b9173c6-230a-4747-99bd-b67093ca25a4"],
Cell[385378, 10685, 884, 18, 44, "Input",ExpressionUUID->"6703b8f3-c8d7-42c3-9040-60e5529f41d1"],
Cell[CellGroupData[{
Cell[386287, 10707, 479, 9, 30, "Input",ExpressionUUID->"23f2b5b2-8a84-4304-84ed-fd0043e298c3"],
Cell[386769, 10718, 835, 17, 37, "Output",ExpressionUUID->"2b9762bc-10d4-4008-b894-5636b388ee52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387641, 10740, 1022, 23, 44, "Input",ExpressionUUID->"66ae1eb0-dbb6-477f-9063-a610380403c2"],
Cell[388666, 10765, 4917, 147, 160, "Output",ExpressionUUID->"7b0ea2d3-29a6-4446-950a-3d88d7dfab21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[393620, 10917, 357, 7, 30, "Input",ExpressionUUID->"9b83a7b4-a3f8-4a47-b92c-4cdc08659568"],
Cell[393980, 10926, 874, 21, 37, "Output",ExpressionUUID->"db8cc7e0-be73-41d0-a542-0e2ee8c0ece2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394891, 10952, 802, 20, 44, "Input",ExpressionUUID->"9d677745-7457-49dc-ab91-481713af7111"],
Cell[395696, 10974, 8796, 269, 348, "Output",ExpressionUUID->"86896855-ac3d-4eed-9fa6-ce017b13cab8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404529, 11248, 238, 5, 30, "Input",ExpressionUUID->"6c673b41-3be2-4f1a-953d-9d5fa3f29c04"],
Cell[404770, 11255, 955, 24, 37, "Output",ExpressionUUID->"11bcbd4b-a619-435b-ba6e-192e0c8e4c8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405762, 11284, 804, 21, 30, "Input",ExpressionUUID->"28ce94ce-d3ef-4481-ba29-c79641794efb"],
Cell[406569, 11307, 8949, 274, 327, "Output",ExpressionUUID->"f90eadfe-e2d8-4450-8f78-d35f62fa5b28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415555, 11586, 2382, 46, 30, "Input",ExpressionUUID->"1f4eca43-6dbb-471e-9950-fcdfc7a11d1f"],
Cell[417940, 11634, 15845, 432, 428, "Output",ExpressionUUID->"c464173b-008d-4a6f-b523-7b1c0aaf180d"]
}, Open  ]],
Cell[433800, 12069, 327, 7, 35, "Text",ExpressionUUID->"e541154c-e07c-433e-a2ab-77f784b2e476"],
Cell[CellGroupData[{
Cell[434152, 12080, 1493, 35, 30, "Input",ExpressionUUID->"c519a92b-cbc2-4d81-a772-ff65edf852c0"],
Cell[435648, 12117, 777, 14, 34, "Output",ExpressionUUID->"8ca07771-d6fa-4965-b3c8-6a9b22a6edd6"]
}, Open  ]],
Cell[436440, 12134, 269, 6, 35, "Text",ExpressionUUID->"c7761fa4-6b20-4eba-8f56-01a1da256f0a"],
Cell[CellGroupData[{
Cell[436734, 12144, 811, 23, 30, "Input",ExpressionUUID->"650d716a-884d-43be-8910-652f0367b822"],
Cell[437548, 12169, 734, 21, 34, "Output",ExpressionUUID->"82c72a98-b951-471e-b94e-32f977ae7d17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438319, 12195, 629, 13, 30, "Input",ExpressionUUID->"6c8bbe37-f0b6-4101-b5d2-4b1ee011b69d"],
Cell[438951, 12210, 1500, 37, 52, "Output",ExpressionUUID->"d89b2c5b-e4c2-4a0f-86f4-991e83a1eb81"]
}, Open  ]],
Cell[440466, 12250, 221, 4, 35, "Text",ExpressionUUID->"2166a3ab-425a-4de3-947c-284500c171d2"],
Cell[CellGroupData[{
Cell[440712, 12258, 2331, 61, 73, "Input",ExpressionUUID->"5b77ae6e-0b31-4ea8-9feb-2b908789306f"],
Cell[443046, 12321, 4177, 123, 134, "Output",ExpressionUUID->"ee79f1bd-26a9-4152-afac-93da454fcb70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[447260, 12449, 210, 4, 30, "Input",ExpressionUUID->"00ddd45f-1d74-4d8c-8726-bffd0869d38d"],
Cell[447473, 12455, 703, 18, 52, "Output",ExpressionUUID->"8c64ea5c-e3bb-4189-b897-c0cd2288c5d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[448213, 12478, 337, 7, 30, "Input",ExpressionUUID->"34403189-2cb0-43d0-be28-42d07e9fd059"],
Cell[448553, 12487, 618, 13, 34, "Output",ExpressionUUID->"a6839dd0-f808-4c6c-bde0-2ae2ddcfe4f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[449208, 12505, 331, 9, 30, "Input",ExpressionUUID->"11f8094e-12b4-4c01-b0c3-b9c524c88738"],
Cell[449542, 12516, 1165, 32, 52, "Output",ExpressionUUID->"a4b102fc-0466-4deb-aa43-f408be6b62ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[450744, 12553, 1770, 53, 73, "Input",ExpressionUUID->"d0c7c35a-6837-443a-a18a-131738ba01dd"],
Cell[452517, 12608, 4312, 137, 175, "Output",ExpressionUUID->"e8c8642e-7d0c-448d-b8b0-8a13fddbd4a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456866, 12750, 388, 7, 30, "Input",ExpressionUUID->"7bd19e42-265c-4c93-a425-efea06f1ef13"],
Cell[457257, 12759, 745, 19, 52, "Output",ExpressionUUID->"d60f324b-d4fb-41a8-8336-edc768b1fc71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458039, 12783, 257, 5, 30, "Input",ExpressionUUID->"f72513e9-5fdb-490c-9d02-e370d8586261"],
Cell[458299, 12790, 451, 10, 34, "Output",ExpressionUUID->"2b78a90d-2d5a-4218-8fa2-2af55ee61e94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458787, 12805, 413, 11, 30, "Input",ExpressionUUID->"33517e8e-4536-4201-86b5-38753af4a342"],
Cell[459203, 12818, 954, 25, 52, "Output",ExpressionUUID->"caecbf13-8d30-4dc4-a3b1-c13396a8de41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460194, 12848, 1397, 42, 52, "Input",ExpressionUUID->"965d1bd4-43f0-48e7-83c0-ce528bb4aeff"],
Cell[461594, 12892, 5699, 179, 223, "Output",ExpressionUUID->"89bbbb29-cd3a-4a52-96f9-03459e3cfbc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467330, 13076, 261, 5, 30, "Input",ExpressionUUID->"9a68115b-56f8-4bb7-b807-ab2a90f92e21"],
Cell[467594, 13083, 565, 15, 52, "Output",ExpressionUUID->"9a7801ce-3c57-4c3c-b857-d45916abb18a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[468196, 13103, 208, 4, 30, "Input",ExpressionUUID->"4f8489a5-9541-42ea-a84c-466766dd5603"],
Cell[468407, 13109, 406, 9, 34, "Output",ExpressionUUID->"162a1914-f352-4614-a528-0e9897aa671e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


